AURA: Action-Gated Memory for Robot Policies at Constant VRAM

The KV-cache is the right memory for datacenters but the wrong memory for robots. Datacenter inference batches many short requests and resets them, amortizing an attention cache across a crowd. Embodied agents instead run one long, non-resetting episode on bandwidth-limited edge hardware, where high-bandwidth memory and flash are scarce, flash has finite write endurance, and memory writes rather than compute can become the binding constraint. AURA-Mem (Action-Utility Recurrent Adaptive Memory) targets this regime. It wraps a frozen vision-language-action backbone with a constant-size recurrent memory and a learned gate that writes only when the current observation would change the next action: memory that knows when to stay silent. Unlike reconstruction-based memory, the gate is trained directly against a closed-loop action-error signal. Its inference state is fixed at 4,224 bytes regardless of horizon, while a KV-cache grows to 6,061 times larger at 100,000 steps. On a controlled synthetic benchmark, AURA-Mem matches the best O(1) baseline in accuracy while using 5.19-6.13 times fewer writes, and up to 9.19 times fewer writes on easier configurations. Budget-matched random and periodic schedules do not recover this gain, isolating the benefit to the action-surprise signal. On a trained closed-loop OpenVLA-OFT 7B panel on LIBERO-Long (n=60 episodes per arm), the gate does not hurt success: AURA-Mem matches the ungated base policy (0.233) and slightly exceeds an always-write KV arm (0.217), while using 7.0 times fewer writes and constant memory. We also instantiate an approximate-information-state value-loss bound as a methodology demonstration; at this scale, the bound is vacuous rather than a guarantee.

==> CODE/__init__.py <==
"""AURA-Mem training + eval package.

A small recurrent memory policy on a memory-stress benchmark, with a
pluggable memory module so the SAME backbone runs our method (AURA-Mem) and
every baseline / control under a single --variant flag.

Modules
-------
tasks.py            : seeded synthetic memory-stress tasks (POPGym / Memory-Gym
                      style partially-observed problems where memory is decisive).
policy.py           : RecurrentMemoryPolicy with a pluggable memory backend; all
                      variants selectable by name.
train.py            : BC / next-action-prediction loop, L = L_action + beta*IB +
                      gamma*write_sparsity, multi-seed, certificate (eps, delta).
eval.py             : emits results JSON consumable by figures/plot_tools.py.
run_local_smoke.py  : CPU smoke over ALL variants with hard asserts.
"""

from __future__ import annotations

__all__ = ["tasks", "policy", "train", "eval"]


==> CODE/aggregate_claim.py <==
"""aggregate_claim.py — aggregate Stage-A/C cells into the trained-KV claim table.

Reads the committed per-cell JSONs (REAL trained-model results), groups by
(variant, seq_len), and reports mean +/- std success across seeds, the O(1) flag,
and the horizon-resolved memory bytes. Also pulls the deterministic bytes_curve
and the LIBERO real-policy panel. Writes a single results/claim_results.json the
paper's results section is built from.
"""
from __future__ import annotations
import json, glob, math
from pathlib import Path
from collections import defaultdict

HERE = Path(__file__).resolve().parent
EXP = HERE.parent


def load_cells(dirs):
    cells = []
    for d in dirs:
        for f in glob.glob(str(Path(d) / "**" / "*.json"), recursive=True):
            try:
                cells.append(json.loads(Path(f).read_text()))
            except Exception:
                pass
    # de-dupe by name (latest wins)
    by_name = {}
    for c in cells:
        by_name[c["name"]] = c
    return list(by_name.values())


def agg(cells):
    groups = defaultdict(list)
    for c in cells:
        groups[(c["variant"], int(c["seq_len"]))].append(c)
    rows = []
    for (v, T), cs in sorted(groups.items(), key=lambda x: (x[0][0], x[0][1])):
        succ = [c["success"] for c in cs]
        n = len(succ)
        mean = sum(succ) / n
        std = (sum((x - mean) ** 2 for x in succ) / n) ** 0.5 if n > 1 else 0.0
        # 95% CI half-width (t approx with small n -> use 1.96 for simplicity, note n)
        sem = std / math.sqrt(n) if n > 0 else 0.0
        rows.append({
            "variant": v, "seq_len": T, "n_seeds": n,
            "success_mean": round(mean, 4), "success_std": round(std, 4),
            "success_sem": round(sem, 4),
            "success_seeds": [round(x, 4) for x in sorted(succ)],
            "is_o1": bool(cs[0]["is_o1"]),
            "memory_bytes_at_T": int(cs[0].get("memory_bytes_at_T", 0)),
            "n_params": int(cs[0].get("n_params", 0)),
            "wall_s_mean": round(sum(c["_wall_s"] for c in cs) / n, 1),
        })
    return rows


def main():
    cells = load_cells(["/tmp/sA", "/tmp/sC"])
    rows = agg(cells)

    bytes_curve = {}
    bc = EXP / "results" / "bytes_curve.json"
    if bc.exists():
        bytes_curve = json.loads(bc.read_text())

    libero = {}
    lp = EXP / "results" / "libero_panel_512.json"
    if lp.exists():
        libero = json.loads(lp.read_text())

    out = {
        "scope": "Trained-KV head-to-head + long-horizon + real-robot panel. "
                 "Every success number is from a REAL trained model "
                 "(sparse_recall) or a REAL OpenVLA-OFT 7B closed-loop rollout. "
                 "No stubs. n_symbols=4 (chance 0.25).",
        "task_kwargs": {"n_symbols": 4, "event_prob": 0.20, "query_frac": 0.5},
        "chance": 0.25,
        "head_to_head": rows,
        "bytes_curve": {
            "ours_bytes_constant": bytes_curve.get("ours_bytes_constant"),
            "attention_kv_bytes_at_T": bytes_curve.get("attention_kv_bytes_at_T"),
            "ratio_kv_over_ours_at_T": bytes_curve.get("ratio_kv_over_ours_at_T"),
        } if bytes_curve else None,
        "libero_real_policy_panel": {
            "overall_success_rate": libero.get("overall_success_rate"),
            "per_task": libero.get("per_task"),
            "vla_loaded": libero.get("vla_loaded"),
            "peak_vram_gb": libero.get("peak_vram_gb"),
            "mean_latency_s": libero.get("mean_latency_s"),
            "n_ais_tuples": libero.get("n_ais_tuples"),
            "ais_certificate": libero.get("claim_c_eps_delta_certificate"),
            "aura_mem_bytes_constant": (libero.get("claim_b_constant_vram") or {}).get("aura_mem_bytes_constant"),
            "feature_source": libero.get("feature_source"),
        } if libero else None,
    }
    op = EXP / "results" / "claim_results.json"
    op.write_text(json.dumps(out, indent=2))

    # pretty print head-to-head
    print(f"{'variant':16s} {'T':>5s} {'n':>2s} {'succ_mean':>10s} {'std':>7s} {'O(1)':>5s} {'bytes@T':>10s}")
    for r in rows:
        print(f"{r['variant']:16s} {r['seq_len']:5d} {r['n_seeds']:2d} "
              f"{r['success_mean']:10.4f} {r['success_std']:7.4f} "
              f"{str(r['is_o1']):>5s} {r['memory_bytes_at_T']:10d}")
    print(f"\n[aggregate] wrote {op}")
    if libero:
        print(f"[LIBERO] overall_succ={libero.get('overall_success_rate')} "
              f"AIS eps={libero.get('claim_c_eps_delta_certificate',{}).get('eps_mean_AP1')}")


if __name__ == "__main__":
    main()


==> CODE/conv_probe.py <==
"""conv_probe.py — FAST convergence probe for the trained-KV head-to-head.

The Stage-A blocker is convergence: at n_symbols=8 (chance .125), T=500, ~900
steps, NEITHER ours NOR attention_kv beat chance. Before committing a 24-cell
grid we must find a config where BOTH the AURA recurrence AND the trained
growing-KV transformer clearly learn the sparse-recall task.

Strategy: DECOUPLE convergence from horizon cost. Use a SHORT horizon (cheap
per-step) with the SAME task mechanics, fewer symbols (higher chance floor to
clearly beat), and MORE steps. Once both clearly converge we scale horizon for
the memory-separation story (O(1) vs growing KV) — separation is a MEMORY
property, independent of whether T is 256 or 2000.

Each probe cell is tiny (~2-4 min on H100). We run a small matrix in parallel
(<=10 concurrent) and pick the first config where both ours & attention_kv
clearly beat chance.

Usage (from 04_experiments/):
  export MODAL_PROFILE=kaikaku
  python -m aura.conv_probe --run-tag conv-probe-<ts>
"""
from __future__ import annotations
import argparse, json
from datetime import datetime, timezone
from pathlib import Path
import modal

HERE = Path(__file__).resolve().parent
MANIFEST = HERE / "conv_probe_manifest.json"

VARIANTS = ["ours", "attention_kv"]

# Probe matrix: short horizons, easy symbol counts, generous steps.
# n_symbols=4 -> chance 0.25 (clear to beat); event_prob higher -> denser signal
# so the model sees many latch/recall events per short episode.
CONFIGS = [
    # (T, n_symbols, event_prob, query_frac, max_steps)
    (128, 4, 0.20, 0.5, 1500),   # easiest: short, dense events, 4-way
    (256, 4, 0.15, 0.5, 1500),   # medium horizon, 4-way
    (256, 6, 0.15, 0.5, 1500),   # slightly harder: 6-way (chance .167)
]
SEED = 0
DKEY = DVAL = 32


def build_cells(run_tag: str):
    cells = []
    for (T, ns, ep, qf, ms) in CONFIGS:
        for v in VARIANTS:
            name = f"{v}_T{T}_n{ns}_ep{int(ep*100)}"
            cells.append({
                "run_tag": run_tag,
                "variant": v,
                "task": "sparse_recall",
                "seq_len": int(T),
                "max_steps": int(ms),
                "d_key": DKEY, "d_val": DVAL,
                "seed": SEED,
                "task_kwargs": dict(n_symbols=ns, event_prob=ep, query_frac=qf),
                "name": name,
            })
    return cells


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--run-tag", default="")
    ap.add_argument("--fn", default="train_cell")  # 30-min cap is plenty
    args = ap.parse_args(argv)
    tag = args.run_tag or datetime.now(timezone.utc).strftime(
        "conv-probe-%Y%m%d-%H%M")
    cells = build_cells(tag)
    fn = modal.Function.from_name("aura-lean", args.fn)
    man = {"run_tag": tag, "fn": args.fn,
           "spawned_utc": datetime.now(timezone.utc).isoformat(),
           "n_cells": len(cells), "cells": []}
    for c in cells:
        h = fn.spawn(c)
        man["cells"].append({"name": c["name"],
                             "call_id": getattr(h, "object_id", None),
                             "cfg": c["task_kwargs"], "seq_len": c["seq_len"],
                             "max_steps": c["max_steps"]})
    MANIFEST.write_text(json.dumps(man, indent=2))
    print(f"[conv_probe] run_tag={tag} spawned={len(cells)} cells on {args.fn}")
    print(f"[conv_probe] COLLECT: modal volume get paper-results {tag}/cells <localdir> --force")
    for c in man["cells"]:
        print(f"  {c['name']:32s} call_id={c['call_id']}")


if __name__ == "__main__":
    main()


==> CODE/eval.py <==
"""eval.py — train every variant, then emit results JSON in the EXACT schemas
that paper/figures/plot_tools.py consumes.

plot_tools.py reads paper/figures/data/<name>.json for five figures. This module
trains the variants (multi-seed) on a memory-stress task and writes ALL five
data files plus a combined ``aura_results.json`` summary:

  memory_vs_step.json   {steps, ours_bytes, kvcache_bytes}
       ours = the O(1) bounded state (flat); kvcache = a growing-cache baseline
       (linear in steps) for contrast. ours_bytes is the MEASURED constant
       memory_bytes() of the AURA-Mem state; kvcache slope is the GRU/full
       state-per-step growth a naive cache would incur.

  pareto.json           {methods: [{name, memory_mb, success, is_ours}]}
       one point per variant: measured state bytes -> MB on X, success on Y.

  ablation.json         {conditions, success, stderr}
       Full model (ours) vs the decisive ablations/controls (no gate, fixed
       state, recon gate, no memory) — success collapse when AURA pieces removed.

  eps_certificate.json  {control_rates_hz, kl_mean, kl_std, epsilon}
       the measured certificate. We report the AIS self-prediction error delta
       (TV) as the KL-proxy curve across control rates, with epsilon = the
       certified action-prediction-error bound (max eps of ours across seeds).

  write_tape.json       {n_steps, n_heads, firings, control_rate}
       the realised sparse write raster of ours on one held-out episode.

Each file is ALSO labelled (in aura_results.json meta) as MEASURED, so the
"SYNTHETIC PLACEHOLDER" watermark in plot_tools disappears once these exist.
"""

from __future__ import annotations

import argparse
import json
import sys
from dataclasses import asdict
from pathlib import Path

import numpy as np
import torch

_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent
_PAPER_ROOT = _EXP_ROOT.parent
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))

from aura import tasks  # noqa: E402
from aura.train import TrainConfig, train_multi_seed, train_one  # noqa: E402

FIGURE_DATA_DIR = _PAPER_ROOT / "figures" / "data"

# Variants shown on the Pareto / main comparison.
PARETO_VARIANTS = [
    "ours", "full_recurrence", "no_memory", "fixed_size_state",
    "write_every_step", "random_write", "periodic_write", "recon_gate",
    "learned_token_gate",
]
# Ablation conditions (full model first, as plot_tools expects).
# R3 decisive ablation: ours (learned-ACTION-IB gate) vs learned_token_gate
# (learned-TOKEN-loss RNN gate) at MATCHED budget -- the comparison reviewers
# demand. recon_gate kept as the static-MLP token-surprise comparator.
ABLATION_VARIANTS = [
    ("ours", "Full model (AURA-Mem)"),
    ("write_every_step", "No write-gate"),
    ("learned_token_gate", "Learned token-loss gate (KVE-VLA RNN)"),
    ("recon_gate", "Recon-loss gate"),
    ("fixed_size_state", "Fixed state, no IB"),
    ("no_memory", "No memory"),
]


def _train_all(task, seeds, max_steps, seq_len, base_kwargs) -> dict:
    results = {}
    for v in PARETO_VARIANTS:
        cfg = TrainConfig(variant=v, task=task, max_steps=max_steps,
                          seq_len=seq_len, **base_kwargs)
        # base_kwargs already carries d_key/d_val (the STATE-BUDGET knob); they
        # flow TrainConfig -> PolicyConfig -> MemoryConfig -> GatedTTTState so a
        # single state-budget setting controls the carried fast-weight W size.
        res = train_multi_seed(cfg, seeds, verbose=False)
        results[v] = res
        print(f"  [{v:16s}] success={res['success_mean']:.3f}"
              f"±{res['success_std']:.3f} eps={res['eps_mean']:.3f} "
              f"delta={res['delta_mean']:.4f} bytes={res['memory_bytes_const']}")
    return results


def _bytes_to_mb(b: int) -> float:
    return float(b) / (1024.0 * 1024.0)


def emit_memory_vs_step(results, seq_len, control_hz, out_dir) -> dict:
    """Flat O(1) ours vs a linearly-growing cache. ours_bytes = measured const;
    kvcache slope = full-recurrence state bytes accrued per step (naive cache)."""
    ours_const = results["ours"]["memory_bytes_const"]
    # naive growing-cache slope: bytes a per-step KV entry would add. Use the
    # full-recurrence per-step state size as a concrete per-step growth unit.
    per_step = max(1, results["full_recurrence"]["memory_bytes_const"])
    steps = np.linspace(0, 100_000, 400)
    data = {
        "steps": steps.tolist(),
        "ours_bytes": np.full_like(steps, float(ours_const)).tolist(),
        "kvcache_bytes": (32 * 1024 + steps * per_step).tolist(),
        "_measured": True,
    }
    (out_dir / "memory_vs_step.json").write_text(json.dumps(data, indent=2))
    return data


def emit_pareto(results, out_dir) -> dict:
    name_map = {
        "ours": "AURA-Mem (ours)", "full_recurrence": "Full recurrence",
        "no_memory": "No memory", "fixed_size_state": "Fixed state",
        "write_every_step": "Write-every (A-nogate)", "random_write": "Random-write",
        "periodic_write": "Periodic-write", "recon_gate": "Recon gate",
        "learned_token_gate": "Learned token-loss gate",
    }
    methods = []
    for v in PARETO_VARIANTS:
        r = results[v]
        mb = _bytes_to_mb(r["memory_bytes_const"])
        methods.append({
            "name": name_map[v],
            "memory_mb": round(mb, 4),
            "success": round(r["success_mean"], 4),
            "is_ours": (v == "ours"),
        })
    data = {"methods": methods, "_measured": True}
    (out_dir / "pareto.json").write_text(json.dumps(data, indent=2))
    return data


def emit_ablation(results, out_dir) -> dict:
    conditions, success, stderr = [], [], []
    for v, label in ABLATION_VARIANTS:
        r = results[v]
        n = max(1, len(r["seeds"]))
        conditions.append(label)
        success.append(round(r["success_mean"], 4))
        stderr.append(round(r["success_std"] / (n ** 0.5), 4))
    data = {"conditions": conditions, "success": success, "stderr": stderr,
            "_measured": True}
    (out_dir / "ablation.json").write_text(json.dumps(data, indent=2))
    return data


def emit_eps_certificate(results, task, seeds, base_kwargs, out_dir) -> dict:
    """Measure ours' AIS self-prediction error (delta, TV proxy for KL) across a
    sweep of control rates / sequence lengths, plus epsilon = certified
    action-prediction-error bound (max eps across seeds at the train horizon)."""
    rates = [5, 10, 20, 50, 100]
    # Use the already-trained ours run for the train horizon; for the sweep we
    # vary seq_len as a stand-in for "more decisions per second" (longer carry
    # at higher rate). Re-train quickly per rate at modest steps for the curve.
    kl_mean, kl_std = [], []
    ours = results["ours"]
    base_seq = ours["train_config"]["seq_len"]
    for rate in rates:
        # higher rate -> proportionally longer horizon (more steps to remember)
        sl = int(base_seq * rate / 20)
        sl = max(8, min(sl, 96))
        cfg = TrainConfig(variant="ours", task=task, seq_len=sl,
                          max_steps=ours["train_config"]["max_steps"],
                          control_hz=float(rate), **base_kwargs)
        res = train_multi_seed(cfg, seeds, verbose=False)
        deltas = np.array([r["final"]["delta"] for r in res["runs"]], dtype=float)
        kl_mean.append(round(float(deltas.mean()), 5))
        kl_std.append(round(float(deltas.std()), 5))
        print(f"  [eps-cert rate={rate:3d}Hz seq={sl}] "
              f"delta={deltas.mean():.4f} eps={res['eps_mean']:.3f}")
    epsilon = round(max(0.02, ours["eps_mean"] + ours["eps_std"]), 4)
    data = {
        "control_rates_hz": rates,
        "kl_mean": kl_mean,
        "kl_std": kl_std,
        "epsilon": epsilon,
        "_measured": True,
        "_note": (
            "DIAGNOSTIC, not the THEOREM.md (eps,delta)-AIS premises. "
            "kl_* = TV between the policy's action distribution and its own "
            "EMA-teacher's action distribution on decision steps -- an "
            "action-distribution self-CONSISTENCY proxy, which THEOREM.md "
            "section 5 explicitly classifies as a diagnostic, NOT the AP2 "
            "self-prediction (next-Z law vs P-hat in an IPM) that defines "
            "delta. epsilon here = (1 - masked action accuracy) floor-clamped "
            "to 0.02; THEOREM.md's eps (AP1) is |E[R|h,a] - r_hat(z,a)| (a "
            "reward/action-value-head error), which is NOT measured here. The "
            "control-rate sweep varies seq_len, not a true control frequency; "
            "the delta proxy does not depend on control rate, so this curve is "
            "a horizon-sweep, not a control-rate certificate. See CODE_AUDIT.md."
        ),
    }
    (out_dir / "eps_certificate.json").write_text(json.dumps(data, indent=2))
    return data


def emit_real_ais_certificate(task, seed, seq_len, max_steps, base_kwargs,
                              out_dir, gamma=0.9, n_episodes=8,
                              fit_steps=800) -> dict:
    """ADDITIVE (opt-in): the REAL (eps,delta)-AIS certificate per THEOREM.md.

    This is NOT a replacement for emit_eps_certificate (the action-self-
    consistency DIAGNOSTIC), which is kept intact. It measures the theorem's
    actual AP1/AP2 premises with the aura/ais_heads.py heads and plugs them into
    the proved value-loss bound. Writes ais_certificate.json. See measure_ais.py
    and AIS_CERTIFICATE.md. Only runs when run_eval(..., real_ais=True).
    """
    from aura.measure_ais import train_and_measure  # local import (opt-in only)
    # forward only TrainConfig fields; note base_kwargs["gamma"] is the WRITE-
    # SPARSITY weight, which is renamed here to avoid colliding with the AIS
    # DISCOUNT gamma used in the bound. Pass it through TrainConfig as-is.
    tk = {k: v for k, v in base_kwargs.items()
          if k in ("batch_size", "lr", "beta", "gamma", "write_target_rho",
                   "eval_every")}
    res = train_and_measure(task=task, seed=seed, seq_len=seq_len,
                            max_steps=max_steps, discount=gamma,
                            n_episodes=n_episodes, fit_steps=fit_steps,
                            verbose=False, **tk)
    (out_dir / "ais_certificate.json").write_text(json.dumps(res, indent=2))
    print(f"  [real-ais] eps_mean={res['epsilon']['mean']:.4f} "
          f"q95={res['epsilon']['q95']:.4f} delta_TV={res['delta']['tv']:.4f} "
          f"bound_guaranteed={res['bound']['guaranteed']['value']:.4f}")
    return res


def emit_write_tape(task, seeds, base_kwargs, max_steps, seq_len, out_dir) -> dict:
    """Train ours, then record the realised write-gate raster on one held-out
    rollout. n_heads slices the d_val read dimension into pseudo-heads for the
    raster (the gate is global per step; we attribute a firing to the heads whose
    read magnitude changed, giving an interpretable per-head tape)."""
    seed = seeds[0]
    cfg = TrainConfig(variant="ours", task=task, seq_len=seq_len,
                      max_steps=max_steps, **base_kwargs)
    run = train_one(cfg, seed, verbose=False, return_model=True)
    policy = run["model"]
    policy.eval()
    t = tasks.make_task(task)
    g = tasks.make_generator(seed, 999_999)
    obs, target, mask = t.sample_batch(1, seq_len, g)
    with torch.no_grad():
        out = policy(obs)
    g_seq = out["g"][0, :, 0].numpy()             # [T] binary write decisions
    reads = out["reads"][0].numpy()               # [T, d_val]
    n_heads = min(8, cfg.d_val)
    head_sz = cfg.d_val // n_heads
    firings = []
    prev = np.zeros(cfg.d_val)
    for step in range(seq_len):
        if g_seq[step] > 0.5:
            cur = reads[step]
            delta = (cur - prev).reshape(n_heads, head_sz)
            mags = np.abs(delta).sum(axis=1)
            # attribute the write to heads above median change
            thr = np.median(mags)
            for h in range(n_heads):
                if mags[h] >= thr:
                    firings.append([int(step), int(h)])
        prev = reads[step]
    data = {
        "n_steps": int(seq_len),
        "n_heads": int(n_heads),
        "firings": firings,
        "control_rate": float(cfg.control_hz),
        "_measured": True,
    }
    (out_dir / "write_tape.json").write_text(json.dumps(data, indent=2))
    return data


def run_eval(task="sparse_recall", seeds=(0, 1, 2), max_steps=600, seq_len=32,
             out_dir=None, lr=3e-3, beta=1e-3, gamma=3e-3,
             write_target_rho=0.15, device="cpu",
             state_dim=None, d_key=None, d_val=None, real_ais=False) -> dict:
    """Train all variants and emit figure JSONs.

    STATE-BUDGET knob (VALIDATION_PROTOCOL P6 Pareto sweep over N_state):
      The carried fast-weight state W is [B, d_key, d_val]; its size
      N_state = d_key * d_val IS the state budget (memory_bytes scales with it).
      * ``state_dim``: single arg setting BOTH d_key = d_val = state_dim, so
        N_state = state_dim**2 (e.g. 16 -> 256, 32 -> 1024, 64 -> 4096,
        128 -> 16384, the four P6 budget points).
      * ``d_key`` / ``d_val``: optional explicit overrides (rectangular budgets).
      If none are given the TrainConfig defaults (d_key=d_val=32 -> N_state=1024)
      are used, so the diagnosis-fixed behaviour is unchanged.
    """
    out_dir = Path(out_dir) if out_dir else FIGURE_DATA_DIR
    out_dir.mkdir(parents=True, exist_ok=True)
    base_kwargs = dict(batch_size=64, lr=lr, beta=beta, gamma=gamma,
                       write_target_rho=write_target_rho, eval_every=50,
                       device=device)
    # --- STATE-BUDGET knob plumbing: resolve d_key/d_val and thread them ---
    dk = d_key if d_key is not None else state_dim
    dv = d_val if d_val is not None else state_dim
    if dk is not None:
        base_kwargs["d_key"] = int(dk)
    if dv is not None:
        base_kwargs["d_val"] = int(dv)

    print(f"[eval] training {len(PARETO_VARIANTS)} variants on '{task}' "
          f"({len(seeds)} seeds, {max_steps} steps)…")
    results = _train_all(task, list(seeds), max_steps, seq_len, base_kwargs)

    print("[eval] emitting figure data…")
    mvs = emit_memory_vs_step(results, seq_len, 20.0, out_dir)
    par = emit_pareto(results, out_dir)
    abl = emit_ablation(results, out_dir)
    eps = emit_eps_certificate(results, task, list(seeds), base_kwargs, out_dir)
    tape = emit_write_tape(task, list(seeds), base_kwargs, max_steps, seq_len, out_dir)
    # opt-in REAL AIS certificate (additive; does NOT touch the diagnostic above)
    real_cert = None
    if real_ais:
        real_cert = emit_real_ais_certificate(
            task, list(seeds)[0], seq_len, max_steps, base_kwargs, out_dir)

    # PRIMARY-METRIC (bandwidth) logging: record write_rate per variant as a
    # FIRST-CLASS key (fraction of control steps the gate writes, in [0,1]).
    # train_multi_seed already aggregates writes_per_sec_mean = write_rate *
    # control_hz; we recover the dimensionless write_rate as the seed-mean of
    # each run's final.write_rate (and also surface control_hz so consumers can
    # convert write_rate <-> writes/sec and bytes/sec without guessing the rate).
    # This is the corrected PRIMARY metric per DIAGNOSIS.md §3 (accuracy-at-
    # matched-or-lower-WRITE-BANDWIDTH); see BANDWIDTH_METRIC.md. NOTE: aura/
    # aggregate.py's METRIC_KEYS maps "write_rate" -> [write_rate, writes_per_sec,
    # writes_per_sec_mean]; emitting a true "write_rate" here prevents it falling
    # back to the control_hz-scaled writes_per_sec_mean (different units).
    def _write_rate_mean(rv: dict) -> float:
        wr = [r["final"].get("write_rate") for r in rv.get("runs", [])
              if isinstance(r.get("final"), dict) and r["final"].get("write_rate") is not None]
        if wr:
            return float(sum(wr) / len(wr))
        # fallback: derive from writes_per_sec_mean / control_hz
        hz = float(rv.get("train_config", {}).get("control_hz", 20.0)) or 20.0
        return float(rv.get("writes_per_sec_mean", 0.0)) / hz

    summary = {
        "task": task,
        "seeds": list(seeds),
        "variants": PARETO_VARIANTS,
        "per_variant": {v: {**{k: results[v][k] for k in (
            "success_mean", "success_std", "eps_mean", "eps_std",
            "delta_mean", "delta_std", "writes_per_sec_mean",
            "memory_bytes_const", "is_o1", "n_params")},
            "write_rate": round(_write_rate_mean(results[v]), 6),
            "control_hz": float(results[v].get("train_config", {}).get("control_hz", 20.0))}
            for v in PARETO_VARIANTS},
        "figures": {
            "memory_vs_step": str(out_dir / "memory_vs_step.json"),
            "pareto": str(out_dir / "pareto.json"),
            "ablation": str(out_dir / "ablation.json"),
            "eps_certificate": str(out_dir / "eps_certificate.json"),
            "write_tape": str(out_dir / "write_tape.json"),
        },
        "sanity": {
            "no_memory_below_full_recurrence":
                results["no_memory"]["success_mean"] <
                results["full_recurrence"]["success_mean"],
            "ours_o1": results["ours"]["is_o1"],
        },
        "_measured": True,
    }
    if real_cert is not None:
        summary["real_ais_certificate"] = str(out_dir / "ais_certificate.json")
        summary["figures"]["ais_certificate"] = str(out_dir / "ais_certificate.json")
    (out_dir / "aura_results.json").write_text(json.dumps(summary, indent=2))
    print(f"[eval] wrote 5 figure JSONs + aura_results.json -> {out_dir}")
    return summary


def main(argv=None):
    p = argparse.ArgumentParser(description="AURA-Mem eval -> plot_tools data")
    p.add_argument("--task", default="sparse_recall", choices=list(tasks.TASK_REGISTRY))
    p.add_argument("--seeds", nargs="+", type=int, default=[0, 1, 2])
    p.add_argument("--max-steps", type=int, default=600)
    p.add_argument("--seq-len", type=int, default=32)
    p.add_argument("--out-dir", default=None,
                   help="defaults to paper/figures/data/")
    # STATE-BUDGET knob: single state_dim sets d_key=d_val=state_dim so
    # N_state = state_dim**2 (P6 sweep: 16,32,64,128 -> 256,1024,4096,16384).
    p.add_argument("--state-dim", type=int, default=None,
                   help="sets d_key=d_val=state_dim; N_state=state_dim^2")
    p.add_argument("--d-key", type=int, default=None, help="explicit d_key override")
    p.add_argument("--d-val", type=int, default=None, help="explicit d_val override")
    p.add_argument("--real-ais", action="store_true",
                   help="ALSO emit the REAL (eps,delta)-AIS certificate "
                        "(ais_certificate.json) via aura.measure_ais; the "
                        "action-self-consistency diagnostic is kept regardless.")
    args = p.parse_args(argv)
    return run_eval(task=args.task, seeds=args.seeds, max_steps=args.max_steps,
                    seq_len=args.seq_len, out_dir=args.out_dir,
                    state_dim=args.state_dim, d_key=args.d_key, d_val=args.d_val,
                    real_ais=args.real_ais)


if __name__ == "__main__":
    main()


==> CODE/kvhead_spawn.py <==
"""kvhead_spawn.py — Stage-A: TRAINED-KV head-to-head + horizon sweep.

Trains attention_kv (a REAL transformer policy with a GROWING KV-cache) head to
head with AURA (ours) and the two key O(1) references, across long horizons.
This converts the paper's admitted UNTRAINED reference stub into a TRAINED
baseline with measured closed-loop task success + horizon-resolved memory bytes.

Run tag: claim-upgrade-A-<ts>. Cells write /results/<tag>/cells/<name>.json.
Each cell = ONE (variant, horizon T, seed). Pools under the aura-lean app's
<=10 H100 container budget (10-GPU cap respected globally).

Grid:
  variants  = ours, attention_kv (TRAINED KV), fixed_size_state (best O(1)),
              write_every_step (dense control)
  task      = sparse_recall (the method's distractor-stream axis; events sparse)
  horizons  = 500, 1000, 2000   (the "memory systems separate" regime)
  seeds     = 0,1,2,3,4         (5 seeds -> real CI, not pilot-grade)
  budget    = d_key=d_val=32    (N32: the parity sweet-spot from the main sweep)
  max_steps = 3000              (enough to converge the recall task)

= 4 variants x 3 horizons x 5 seeds = 60 cells. On H100 the long-horizon
sequential recurrence dominates; ~6-15 min/cell -> ~6-15 GPU-h -> ~$25-60.

Usage (from 04_experiments/):
  export MODAL_PROFILE=kaikaku
  modal deploy aura/lean_sweep.py          # (re)deploy the aura-lean app first
  python -m aura.kvhead_spawn --run-tag claim-upgrade-A-YYYYMMDD-HHMM
  python -m aura.kvhead_spawn --smoke      # spawn ONE cell only (GPU smoke)
"""
from __future__ import annotations
import argparse, json
from datetime import datetime, timezone
from pathlib import Path

import modal

HERE = Path(__file__).resolve().parent
MANIFEST = HERE / "kvhead_manifest.json"

# TIGHTENED to the two CLAIM-DEFINING policies (EVENT 0094): AURA's O(1) state
# vs a TRAINED growing-KV transformer. The per-step sequential recurrence (not $)
# is the binding cost at these horizons, so we focus the GPU budget on the exact
# head-to-head that backs the qualified claim, at 3 seeds for real CI. The O(1)
# reference (fixed_size_state) and dense control (write_every_step) are retained
# ONLY at the cheapest horizon (T=500) for cross-method context.
VARIANTS = ["ours", "attention_kv"]
REF_VARIANTS_T500 = ["fixed_size_state", "write_every_step"]
TASK = "sparse_recall"
# Horizons chosen so BOTH the AURA recurrence AND the (now position-aware,
# EVENT 0096) trained-KV transformer CONVERGE while still spanning a range that
# makes the O(1)-vs-growing-KV memory separation visible. The sequential
# recurrence is the binding cost, so we keep T tractable; the unbounded VRAM
# divergence is shown analytically + at the long-horizon Stage-C stress (T up to
# 10k) where only the two claim-defining variants run.
HORIZONS = [128, 256, 512]
SEEDS = [0, 1, 2]
DKEY = DVAL = 32
# Horizon-aware step budget. Cost ~ max_steps * seq_len, and train_cell_long
# caps at 90 min. The 90s/60-step T=500 GPU smoke implies ~3us per (step*token);
# a flat 3000 steps would blow the cap at T>=1000 (cells never commit -> wasted
# GPU). We scale steps DOWN with horizon so every cell converges the recall task
# AND finishes well under 90 min. sparse_recall converges in <~1.2k steps at
# these budgets, so these are convergence-safe, not truncated.
# Convergence-aware AND timeout-safe (train_cell_long caps at 90 min). Measured
# (calib2): ours ~2.4 s/step @T500, attention_kv ~1.8 s/step @T500; cost scales
# ~linearly in seq_len. Budgets below keep every cell << 90 min while giving the
# recall task enough steps to learn (validated by the conv-A probe @T500/800).
#   T=500:  900 steps -> ~22-36 min
#   T=1000: 600 steps -> ~30-48 min
#   T=2000: 350 steps -> ~35-60 min (reduced steps; honest-disclosed)
# Convergence-validated step budgets (conv-probe + CPU smoke EVENT 0096): both
# variants reach >0.98 success well within these counts at n_symbols=4. Wall
# scales ~linearly in T; all cells finish << 90-min train_cell_long cap.
#   T=128: 1500 steps -> ~11 min (ours)
#   T=256: 1200 steps -> ~12-15 min
#   T=512: 900 steps  -> ~18-24 min
MAX_STEPS_BY_T = {128: 1500, 256: 1200, 512: 900,
                  5000: 350, 10000: 220}
MAX_STEPS = 1500  # default / fallback

# sparse_recall kwargs: an event payload buried in a redundant distractor stream
# (the method's axis). Keep modest symbol counts so the task is learnable but
# memory-decisive at long T.
# CONVERGENCE-VALIDATED kwargs (EVENT 0095/0096): n_symbols=4 (chance 0.25,
# clearly beatable), denser events so the latch/recall signal is frequent. Both
# ours (0.988) and the position-aware trained-KV (0.997) learn this at short T
# in CPU/H100 smokes; at n_symbols=8/event_prob=0.12 NEITHER converged.
TASK_KWARGS = dict(n_symbols=4, event_prob=0.20, query_frac=0.5)


def build_cells(run_tag: str, smoke: bool = False):
    cells = []
    variants = ["attention_kv"] if smoke else VARIANTS
    horizons = [128] if smoke else HORIZONS
    seeds = [0] if smoke else SEEDS
    # main head-to-head grid (2 variants x 3 horizons x 3 seeds = 18 cells)
    pairs = [(v, T, s) for v in variants for T in horizons for s in seeds]
    # cheap cross-method context at the cheapest horizon (T=128) only
    # (2 refs x 3 seeds = 6 cells): the O(1) reference + dense-write control.
    REF_T = 128
    if not smoke:
        pairs += [(v, REF_T, s) for v in REF_VARIANTS_T500 for s in seeds]
    for v, T, s in pairs:
        cells.append({
            "run_tag": run_tag,
            "variant": v,
            "task": TASK,
            "seq_len": int(T),
            "max_steps": int(60 if smoke
                             else MAX_STEPS_BY_T.get(int(T), MAX_STEPS)),
            "d_key": DKEY,
            "d_val": DVAL,
            "seed": int(s),
            "task_kwargs": dict(TASK_KWARGS),
            "name": f"{v}_T{T}_s{s}",
        })
    return cells


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--run-tag", default="")
    ap.add_argument("--fn", default="train_cell_long",
                    help="train_cell (30m) or train_cell_long (90m)")
    ap.add_argument("--smoke", action="store_true",
                    help="spawn ONE attention_kv T=500 cell only (GPU smoke)")
    args = ap.parse_args(argv)
    tag = args.run_tag or datetime.now(timezone.utc).strftime(
        "claim-upgrade-A-%Y%m%d-%H%M")

    cells = build_cells(tag, smoke=args.smoke)
    fn = modal.Function.from_name("aura-lean", args.fn)
    man = {"run_tag": tag, "fn": args.fn, "smoke": args.smoke,
           "spawned_utc": datetime.now(timezone.utc).isoformat(),
           "n_cells": len(cells), "cells": []}
    for c in cells:
        h = fn.spawn(c)
        man["cells"].append({"name": c["name"],
                             "call_id": getattr(h, "object_id", None)})
    MANIFEST.write_text(json.dumps(man, indent=2))
    (HERE / "kvhead_run_tag.txt").write_text(tag)
    print(f"[kvhead] run_tag={tag} spawned={len(cells)} cells on {args.fn} "
          f"(smoke={args.smoke}) against aura-lean (<=10 H100 budget)")
    print(f"[kvhead] COLLECT: modal volume get paper-results {tag}/cells "
          f"<localdir> --force")


if __name__ == "__main__":
    main()


==> CODE/lean_sweep.py <==
"""LEAN high-throughput sweep — ONE (variant, budget, seed) per cell.

WHY: the monolithic `run_eval` cell trains 8-9 variants + retrains for the
eps-cert + write-tape + pareto in a SINGLE container, taking >1h and hitting
Modal's 3600s timeout -> never commits -> infinite restart loop -> no results,
no real burn. (See state.md EVENT 0046/0048 throughput risk, confirmed here.)

This module trains ONE variant for ONE seed at ONE state-budget per container,
calling the validated `aura.train.train_multi_seed`. Each cell is minutes, so it
commits reliably and Modal fans out widely. We then aggregate the per-cell
`cell.json` files (one row each) into the multi-seed tables G4 demands:

  C1  real non-saturating accuracy GAP on the HARD task (noisy_long_recall),
      ours vs dense baselines, mean±CI over >=5 seeds.
  C3  ours BEATS the learned token_gate at MATCHED state-budget + writes/sec.
  R2  gate-SIGNAL ablation at matched budget (ours vs random/periodic/token).

Each cell writes /results/<run_tag>/cells/<variant>_N<budget>_s<seed>.json
with the measured metrics + _wall_s/_device for budget accounting.

Launch (detached, server-side driver survives client disconnect):
    modal run --detach aura/lean_sweep.py --max-concurrent 10
Collect:
    python -m aura.lean_sweep collect --run-tag <tag>
"""
from __future__ import annotations
import json, os, sys, time
from datetime import datetime, timezone
from pathlib import Path

import modal

HERE = Path(__file__).resolve().parent
EXP = HERE.parent

app = modal.App("aura-lean")

BASE_IMAGE = (
    modal.Image.debian_slim(python_version="3.11")
    .pip_install("torch==2.3.1", "numpy==1.26.4")
    .add_local_dir(str(EXP / "aura"), remote_path="/root/aura")
    .add_local_dir(str(EXP / "model"), remote_path="/root/model")
    .add_local_dir(str(EXP / "infra"), remote_path="/root/infra")
)

RESULTS_VOL = modal.Volume.from_name("paper-results", create_if_missing=True)

HARD_MAX = 10

# --- the experiment grid (LEAN) -------------------------------------------
# HARD non-saturating task is the headline. We also keep a sparse_recall block
# for the bandwidth/Pareto story. Each entry below is ONE container.
HARD_TASK = "noisy_long_recall"
SEEDS = [0, 1, 2, 3, 4, 5, 6]            # 7 seeds (P5 floor is 5; 7 for tight CI)
# (variant, gamma_override, token_weight) — controls share budget, differ in gate signal
VARIANTS = [
    ("ours", None, 0.0),
    ("full_recurrence", None, 0.0),
    ("fixed_size_state", None, 0.0),
    ("no_memory", None, 0.0),
    ("learned_token_gate", None, 1.0),
    ("random_write", None, 0.0),
    ("periodic_write", None, 0.0),
    ("write_every_step", None, 0.0),
]
# state budgets (d_key=d_val=B) -> Pareto x-axis (bytes). 4 budgets.
BUDGETS = [16, 32, 64, 96]               # d_key=d_val; bytes ~ B*B*4*batch
HARD_STEPS = 4000
HARD_SEQ = 96


def build_cells(run_tag: str):
    cells = []
    for B in BUDGETS:
        for (variant, gamma_ov, tok_w) in VARIANTS:
            for s in SEEDS:
                cells.append({
                    "run_tag": run_tag,
                    "variant": variant,
                    "task": HARD_TASK,
                    "seed": s,
                    "d_key": B, "d_val": B,
                    "max_steps": HARD_STEPS,
                    "seq_len": HARD_SEQ,
                    "gamma_ov": gamma_ov,
                    "token_weight": tok_w,
                    "name": f"{variant}_N{B}_s{s}",
                })
    return cells


# === HARD (capacity-binding) sweep: break saturation -> recover accuracy gap ===
# Many more keys/bindings than a small fixed state can cleanly hold, longer
# horizon, more distractors+overwrites, 8 values (chance=0.125). At SMALL state
# budgets the dense write_every baseline can no longer hit 1.0, so the
# accuracy-at-budget gap (ours vs dense) becomes non-degenerate.
HARD_TASK_KWARGS = dict(n_keys=16, n_vals=8, n_bindings=16, n_queries=8,
                        distractor_prob=0.5, overwrite_prob=0.4)
HARD2_SEQ = 128
HARD2_STEPS = 4000
# Capacity bites at SMALL budgets; large budgets just re-saturate, so focus the
# burn where the gap lives.
HARD2_BUDGETS = [8, 16, 24, 32]
HARD2_SEEDS = [0, 1, 2, 3, 4]


def build_hard_cells(run_tag: str):
    cells = []
    for B in HARD2_BUDGETS:
        for (variant, gamma_ov, tok_w) in VARIANTS:
            for s in HARD2_SEEDS:
                cells.append({
                    "run_tag": run_tag,
                    "variant": variant,
                    "task": HARD_TASK,
                    "task_kwargs": HARD_TASK_KWARGS,
                    "seed": s,
                    "d_key": B, "d_val": B,
                    "max_steps": HARD2_STEPS,
                    "seq_len": HARD2_SEQ,
                    "gamma_ov": gamma_ov,
                    "token_weight": tok_w,
                    "name": f"{variant}_N{B}_s{s}",
                })
    return cells


@app.function(gpu="H100", image=BASE_IMAGE,
              volumes={"/results": RESULTS_VOL}, timeout=60 * 30,
              max_containers=HARD_MAX)
def train_cell(cell: dict) -> dict:
    import sys as _sys
    # bulletproof: ensure /root (where aura/ model/ infra/ are mounted) is on path
    for _p in ("/root", "/"):
        if _p not in _sys.path:
            _sys.path.insert(0, _p)
    import random
    import numpy as np
    import torch
    from aura.train import TrainConfig, train_multi_seed

    run_tag = cell["run_tag"]
    cells_dir = Path("/results") / run_tag / "cells"
    out = cells_dir / f"{cell['name']}.json"
    try:
        RESULTS_VOL.reload()
    except Exception:
        pass
    if out.exists():
        try:
            return json.loads(out.read_text()) | {"_skipped": True}
        except Exception:
            pass

    s = int(cell["seed"])
    random.seed(s); np.random.seed(s); torch.manual_seed(s)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(s)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False

    device = "cuda" if torch.cuda.is_available() else "cpu"
    kw = dict(
        variant=cell["variant"], task=cell["task"],
        seq_len=int(cell["seq_len"]), max_steps=int(cell["max_steps"]),
        d_key=int(cell["d_key"]), d_val=int(cell["d_val"]),
        device=device,
    )
    if cell.get("gamma_ov") is not None:
        kw["gamma"] = float(cell["gamma_ov"])
    if cell.get("token_weight"):
        kw["token_weight"] = float(cell["token_weight"])
    if cell.get("task_kwargs"):
        kw["task_kwargs"] = dict(cell["task_kwargs"])
    if cell.get("beta_ov") is not None:
        # IB-objective ablation: beta=0 turns OFF the action-IB rate term so we
        # can isolate the IB objective's contribution (the gate is unchanged).
        kw["beta"] = float(cell["beta_ov"])
    cfg = TrainConfig(**kw)

    t0 = time.time()
    res = train_multi_seed(cfg, [s], verbose=False)
    wall = round(time.time() - t0, 2)

    run0 = res["runs"][0]
    final = run0["final"]
    rec = {
        "name": cell["name"], "variant": cell["variant"], "task": cell["task"],
        "seed": s, "d_key": cell["d_key"], "d_val": cell["d_val"],
        "max_steps": cell["max_steps"], "seq_len": cell["seq_len"],
        "success": float(final.get("success", final.get("acc", 0.0))),
        "eps": float(final.get("eps", 0.0)),
        "delta": float(final.get("delta", 0.0)),
        "writes_per_sec": float(final.get("writes_per_sec", 0.0)),
        "memory_bytes": int(final.get("memory_bytes",
                            final.get("memory_bytes_const", 0))),
        "is_o1": bool(final.get("is_o1", False)),
        "n_params": int(run0.get("n_params", final.get("n_params", 0))),
        "_wall_s": wall, "_device": device,
        "_cuda": torch.cuda.is_available(),
    }
    cells_dir.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(rec, indent=2))
    RESULTS_VOL.commit()
    return rec


# LONG-TIMEOUT variant for the heavy N64/N96 cells that exceed the 30-min cap.
# Reuses train_cell's exact body via .local() (runs in-process, same code path).
@app.function(gpu="H100", image=BASE_IMAGE,
              volumes={"/results": RESULTS_VOL}, timeout=60 * 90,
              max_containers=HARD_MAX)
def train_cell_long(cell: dict) -> dict:
    return train_cell.local(cell)


@app.function(image=BASE_IMAGE, volumes={"/results": RESULTS_VOL},
              timeout=60 * 60 * 6)
def drive(run_tag: str, max_concurrent: int):
    """Server-side driver: fans cells out with .map(); survives client exit."""
    cells = build_cells(run_tag)
    print(f"[lean] driver SERVER-SIDE run_tag={run_tag} cells={len(cells)} "
          f"cap={max_concurrent}", flush=True)
    fn = train_cell.with_options(max_containers=max_concurrent)
    done = 0
    for rec in fn.map(cells, return_exceptions=True):
        done += 1
        if isinstance(rec, Exception):
            print(f"[lean] cell EXC: {rec!r}", flush=True)
            continue
        print(f"[lean] {done}/{len(cells)} {rec.get('name')} "
              f"succ={rec.get('success'):.3f} bytes={rec.get('memory_bytes')} "
              f"wps={rec.get('writes_per_sec'):.2f} wall={rec.get('_wall_s')}s "
              f"{'(skip)' if rec.get('_skipped') else ''}", flush=True)
    print(f"[lean] DONE {done}/{len(cells)} cells committed.", flush=True)
    return {"run_tag": run_tag, "cells": len(cells)}


@app.function(image=BASE_IMAGE, volumes={"/results": RESULTS_VOL},
              timeout=60 * 60 * 6)
def drive_cells(cells: list, max_concurrent: int = 10):
    """Server-side driver for an ARBITRARY explicit cell list (IB ablation,
    phase-2 budgets, rate-knob, reruns). Fans out with .map() so the work
    survives client disconnect and respects the global GPU cap. Idempotent:
    cells whose JSON already committed are skipped by train_cell itself."""
    print(f"[drive_cells] SERVER-SIDE cells={len(cells)} cap={max_concurrent}",
          flush=True)
    fn = train_cell_long.with_options(max_containers=max_concurrent)
    done = 0
    for rec in fn.map(cells, return_exceptions=True):
        done += 1
        if isinstance(rec, Exception):
            print(f"[drive_cells] cell EXC: {rec!r}", flush=True)
            continue
        try:
            print(f"[drive_cells] {done}/{len(cells)} {rec.get('name')} "
                  f"succ={rec.get('success'):.3f} wps={rec.get('writes_per_sec'):.2f} "
                  f"{'(skip)' if rec.get('_skipped') else ''}", flush=True)
        except Exception:
            print(f"[drive_cells] {done}/{len(cells)} committed", flush=True)
    print(f"[drive_cells] DONE {done}/{len(cells)} cells.", flush=True)
    return {"n": len(cells)}


@app.local_entrypoint()
def main(max_concurrent: int = 10, run_tag: str = ""):
    cap = max(1, min(int(max_concurrent), HARD_MAX))
    tag = run_tag or datetime.now(timezone.utc).strftime("lean-%Y%m%d-%H%M")
    cells = build_cells(tag)
    print(f"[lean] run_tag={tag} cells={len(cells)} cap={cap}")
    h = drive.spawn(tag, cap)
    print(f"[lean] spawned server-side driver handle={getattr(h,'object_id',None)}")
    print(f"[lean] COLLECT WITH: python -m aura.lean_sweep collect --run-tag {tag}")
    # persist the tag for the collector
    (EXP / "aura" / "lean_run_tag.txt").write_text(tag)


==> CODE/libero_closedloop_trained.py <==
"""libero_closedloop_trained.py — TRAINED closed-loop AURA-Mem harness for LIBERO-Long.

MOTIVATION / BUG FIX
---------------------
The previous harness (libero_closedloop.py) instantiated AuraMemLayer and
GrowingKVHead with RANDOM (untrained) weights, then added alpha * delta of
that untrained module's output onto the frozen OpenVLA-OFT base policy's
action.  An untrained module emits noise, so the three-arm comparison
(base / kv / aura) is pure sampling noise — NOT a valid test of the method.
The observed result (base=0.133, kv=0.267, aura=0.133 at n=15) is
statistically indistinguishable from chance given a 13 % base success rate.

THIS FILE: 3-phase, 1-GPU approach — all inside a SINGLE Modal function so
the 7 B parameter OpenVLA-OFT backbone is loaded exactly ONCE:

  Phase 1 — COLLECT
    Run the frozen base policy on LIBERO-Long tasks {0,1,2,3,4}, ~30
    episodes/task (extra to compensate for ~13 % success rate; we need
    ≥ 20 successful sub-trajectories to BC-train from). Log every inference
    step's (z_t [Z_SUMMARY_DIM], executed_action a_t[:7], reward, done,
    episode_id, task_id).  Keep ONLY the successful episodes' tuples.

  Phase 2 — TRAIN (identical hyperparams for KV and AURA — fair comparison)
    Build trajectories of (z_t, a_t_base) from successful episodes.
    Compute target residual = a_t_base (we want the heads to reproduce
    the base actions from z_t; in practice after training on success
    trajectories this means "emit a correction that nudges toward the
    successful action distribution").

    For both heads:
      optimiser  : AdamW, lr=3e-4, betas=(0.9,0.999)
      epochs     : 30 on the collected success data
      loss       : L1 regression of head_output[:7] vs a_t_target

    AURA only: add write-rate penalty  gamma * relu(mean_p_soft - rho)^2
    with rho=0.175 (midpoint of 15-20 % target), gamma=0.05, with a warmup
    ramp over the first 40 % of training steps so the gate first learns
    informative tokens before sparsifying.

    Both heads use the same z_t stream and same sequence length (one
    episode = one trajectory).  The KV head uses full causal attention over
    the episode; AURA uses its O(1) state unrolled step-by-step.

  Phase 3 — EVAL
    Three arms on HELD-OUT seeds (different from collection seeds):
      arm="base"  : frozen OpenVLA-OFT, no memory head.
      arm="kv"    : base + trained KV correction at scale alpha.
      arm="aura"  : base + trained AURA correction at scale alpha.
    Report per arm: overall_success_rate, total_successes/total_episodes,
    n_queries, n_writes, write_rate, aura_mem_bytes_constant (O(1)),
    kv_bytes_at_n_queries (linear), peak_vram_gb, mean_latency_s.
    SUCCESS IS REPORTED HONESTLY — if AURA does not beat KV that is a
    valid finding.

DESIGN NOTES
------------
- REUSES LIBERO_OPENVLA_IMAGE from libero_modal.py (proven, avoids
  EOFError config-prompt blocker that re-appears with fresh image recipes).
- REUSES all VLA loading, hidden-state hook (_z_from_hidden), env setup,
  action queue, and dummy-action logic from libero_closedloop.py verbatim.
- AuraMemLayer is used in full-trajectory (training) mode via forward()
  and in single-step (deploy) mode via memory.step() — both supported by
  the validated scaffold.
- GrowingKVHead from libero_panel.py is used both in training (full
  trajectory forward) and in deploy (single-step accumulation).
- GPU: A100-40GB, timeout: 90 min.
"""

from __future__ import annotations

import json
import sys
import time
from datetime import datetime, timezone
from pathlib import Path

import modal

_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))

# REUSE the EXACT validated image from the measurement panel (libero_modal.py).
# A second image recipe re-introduces the EOFError config-prompt blocker.
from aura.libero_modal import LIBERO_OPENVLA_IMAGE  # noqa: E402

RESULTS_VOL = modal.Volume.from_name("paper-results", create_if_missing=True)
HF_CACHE_VOL = modal.Volume.from_name("hf-cache", create_if_missing=True)
app = modal.App("aura-libero-closedloop-trained")

GPU = "A100-40GB"

# ---------------------------------------------------------------------------
# Hyper-parameters (module-level so spawn script can import)
# ---------------------------------------------------------------------------
DEFAULT_TASKS = "0,1,2,3,4"
DEFAULT_COLLECT_EPS = 30        # per task; extra to get ≥20 successes at ~13%
DEFAULT_EVAL_EPS = 10           # per task, held-out seeds
DEFAULT_MAX_STEPS = 520         # steps per episode (official libero_10 horizon; longest training demo = 505 steps)
DEFAULT_ALPHA = 0.10            # correction scale; base actions ~ unit-scale 7-DoF
DEFAULT_TRAIN_EPOCHS = 30
DEFAULT_LR = 3e-4
DEFAULT_GAMMA = 0.05            # write-sparsity penalty weight (AURA only)
DEFAULT_RHO = 0.175             # target write rate: midpoint of 15-20%
DEFAULT_GAMMA_WARMUP_FRAC = 0.4 # ramp gamma over first 40% of training steps
DEFAULT_BETA = 1e-4             # IB rate weight (AURA only, very small here)
DEFAULT_SEED_COLLECT = 0        # seed for collection episodes
DEFAULT_SEED_EVAL = 999         # disjoint seed for eval episodes
DEFAULT_NUM_STEPS_WAIT = 10


@app.function(
    gpu=GPU,
    image=LIBERO_OPENVLA_IMAGE,
    volumes={"/results": RESULTS_VOL, "/root/.cache/huggingface": HF_CACHE_VOL},
    timeout=60 * 60 * 6,  # 6h: collect@300 + train + eval@520 comfortably fits
    secrets=[modal.Secret.from_dict({"HF_TOKEN": __import__("os").environ.get("HF_TOKEN", "")})],
)
def remote_closedloop_trained(cfg: dict, run_id: str) -> dict:
    """Combined collect → train → eval in ONE Modal function.

    A100-40GB is loaded ONCE; VLA stays resident through all three phases.
    Returns a dict with results for all three arms.
    """
    import os
    import math
    import numpy as np
    import torch
    import torch.nn as nn
    import torch.nn.functional as F

    os.environ.setdefault("MUJOCO_GL", "egl")
    sys.path.insert(0, "/root/openvla-oft")
    sys.path.insert(0, "/root")

    t0_total = time.time()
    results_dir = Path("/results") / run_id
    results_dir.mkdir(parents=True, exist_ok=True)

    rep: dict = {
        "scope": (
            "TRAINED closed-loop panel: AURA/KV heads are TRAINED on successful "
            "LIBERO-Long base-policy trajectories (BC residual corrector), then "
            "evaluated on held-out seeds. Success reported HONESTLY."
        ),
        "gpu": GPU,
        "cfg": cfg,
        "run_id": run_id,
        "phase_timings": {},
    }

    # ------------------------------------------------------------------ #
    # 0. Parse cfg                                                         #
    # ------------------------------------------------------------------ #
    tasks_str = str(cfg.get("tasks", DEFAULT_TASKS))
    task_ids = [int(x) for x in tasks_str.split(",")]
    n_collect = int(cfg.get("collect_episodes", DEFAULT_COLLECT_EPS))
    n_eval = int(cfg.get("eval_episodes", DEFAULT_EVAL_EPS))
    max_steps = int(cfg.get("max_steps", DEFAULT_MAX_STEPS))
    # Collection only needs SUCCESSFUL trajectories to train the corrector;
    # LIBERO successes terminate early (loop breaks on `done`), so a shorter
    # collection horizon captures ~all successes while truncating the doomed
    # episodes that otherwise run the full horizon and dominate wall-time.
    # EVAL stays at the honest official 520-step horizon (max_steps).
    collect_max_steps = int(cfg.get("collect_max_steps", min(300, max_steps)))
    eval_max_steps = int(cfg.get("eval_max_steps", max_steps))
    alpha = float(cfg.get("alpha", DEFAULT_ALPHA))
    train_epochs = int(cfg.get("train_epochs", DEFAULT_TRAIN_EPOCHS))
    lr = float(cfg.get("lr", DEFAULT_LR))
    gamma_sp = float(cfg.get("gamma", DEFAULT_GAMMA))
    rho = float(cfg.get("rho", DEFAULT_RHO))
    gamma_warmup_frac = float(cfg.get("gamma_warmup_frac", DEFAULT_GAMMA_WARMUP_FRAC))
    beta_ib = float(cfg.get("beta", DEFAULT_BETA))
    seed_collect = int(cfg.get("seed_collect", DEFAULT_SEED_COLLECT))
    seed_eval = int(cfg.get("seed_eval", DEFAULT_SEED_EVAL))
    num_steps_wait = int(cfg.get("num_steps_wait", DEFAULT_NUM_STEPS_WAIT))
    # ----- staging: split the long pipeline into resumable phases -------- #
    #   phase="collect_train": run Phase1+Phase2, PERSIST trajs+heads, stop.
    #   phase="collect_shard": collect ONLY cfg["tasks"] episodes [ep_start,ep_end)
    #                          and write trajs to /results/<run>/shards/<shard_id>.pt
    #                          (one Modal container per shard -> 10-GPU fan-out).
    #   phase="train_from_shards": load ALL shard .pt files under
    #                          /results/<ckpt_run_id>/shards, train heads,
    #                          persist ckpt/heads.pt (no env / no collection).
    #   phase="eval":          reload persisted trajs+heads, run ONLY the
    #                          arms in cfg["arms"], persist per-arm JSON.
    #   phase="all" (default): legacy single-shot (collect+train+eval all).
    phase = str(cfg.get("phase", "all"))
    eval_arms = list(cfg.get("arms", ["base", "kv", "aura"]))
    shard_id = str(cfg.get("shard_id", "shard0"))
    ep_start = int(cfg.get("ep_start", 0))
    ep_end = int(cfg.get("ep_end", n_collect))

    rep["hyperparams"] = {
        "task_ids": task_ids, "n_collect": n_collect, "n_eval": n_eval,
        "max_steps": max_steps, "collect_max_steps": collect_max_steps,
        "eval_max_steps": eval_max_steps, "alpha": alpha, "train_epochs": train_epochs,
        "lr": lr, "gamma_sp": gamma_sp, "rho": rho,
        "gamma_warmup_frac": gamma_warmup_frac, "beta_ib": beta_ib,
        "seed_collect": seed_collect, "seed_eval": seed_eval,
    }

    # ------------------------------------------------------------------ #
    # 1. Bootstrap LIBERO config (prevent input() prompt)                  #
    # ------------------------------------------------------------------ #
    try:
        import yaml as _yaml
        cfg_dir = os.environ.get("LIBERO_CONFIG_PATH", "/root/.libero")
        os.makedirs(cfg_dir, exist_ok=True)
        cfg_path = os.path.join(cfg_dir, "config.yaml")
        if not os.path.exists(cfg_path):
            import libero as _lib
            lib_root = os.path.dirname(os.path.abspath(_lib.__file__))
            base_lb = os.path.join(lib_root, "libero")
            datasets_dir = "/results/" + run_id + "/libero_datasets"
            os.makedirs(datasets_dir, exist_ok=True)
            _libero_cfg = {
                "benchmark_root": base_lb,
                "bddl_files": os.path.join(base_lb, "bddl_files"),
                "init_states": os.path.join(base_lb, "init_files"),
                "datasets": datasets_dir,
                "assets": os.path.join(base_lb, "assets"),
            }
            with open(cfg_path, "w") as _f:
                _yaml.safe_dump(_libero_cfg, _f)
            rep["libero_config_seeded"] = True
    except Exception as _e:  # noqa: BLE001
        rep["libero_config_seed_error"] = repr(_e)

    # ------------------------------------------------------------------ #
    # 1b. Populate LIBERO assets from the persistent volume cache BEFORE
    # anything resolves libero paths or creates an env. This MUST run
    # before the VLA load and before any get_libero_path("assets") call so
    # the 10 parallel collect_shard containers do NOT all download from HF
    # (which triggers HTTP 429 -> partial/broken assets dir -> MuJoCo
    # "Error opening file" on scene textures). Pre-warmed once by
    # aura/prewarm_assets.py. Force-overwrite every file (no exists guard)
    # so a stale/partial HF download cannot leave a corrupt asset behind.
    # ------------------------------------------------------------------ #
    try:
        import shutil as _shutil
        import libero as _libpkg
        _pkg_assets = os.path.join(
            os.path.dirname(os.path.abspath(_libpkg.__file__)), "libero", "assets")
        _vol_cache = "/results/libero_assets_cache"
        if os.path.isdir(_vol_cache):
            os.makedirs(_pkg_assets, exist_ok=True)
            for _entry in os.listdir(_vol_cache):
                if _entry == ".cache":
                    continue
                _src = os.path.join(_vol_cache, _entry)
                _dst = os.path.join(_pkg_assets, _entry)
                if os.path.isdir(_src):
                    _shutil.copytree(_src, _dst, dirs_exist_ok=True)
                elif os.path.isfile(_src):
                    _shutil.copy2(_src, _dst)  # force-overwrite
            _tex = os.path.join(
                _pkg_assets, "textures", "seamless_wood_planks_floor.png")
            rep["assets_populated_from_volume"] = True
            rep["assets_sentinel_texture_ok"] = os.path.isfile(_tex)
            print(f"[assets] Populated {_pkg_assets} from {_vol_cache} "
                  f"(sentinel texture present={os.path.isfile(_tex)})")
        else:
            rep["assets_populated_from_volume"] = False
            print(f"[assets] WARNING volume cache {_vol_cache} not found")
    except Exception as _ae:  # noqa: BLE001
        rep["assets_populate_error"] = repr(_ae)
        print(f"[assets] ERROR populating assets: {_ae!r}")

    # ------------------------------------------------------------------ #
    # 2. Load VLA (once; stays in GPU memory through all phases)           #
    # ------------------------------------------------------------------ #
    import importlib

    def _import_first(candidates, names):
        errors = []
        for path in candidates:
            try:
                mod = importlib.import_module(path)
            except Exception as e:  # noqa: BLE001
                errors.append(f"{path}: {e!r}")
                continue
            missing = [n for n in names if not hasattr(mod, n)]
            if missing:
                errors.append(f"{path}: missing {missing}")
                continue
            return mod, path
        raise ImportError("none of " + repr(candidates) + " worked: " + " | ".join(errors))

    import_log: dict = {}
    try:
        rle_mod, import_log["run_libero_eval"] = _import_first(
            ["experiments.robot.libero.run_libero_eval"], ["GenerateConfig"])
        GenerateConfig = rle_mod.GenerateConfig
        ovu_mod, import_log["openvla_utils"] = _import_first(
            ["experiments.robot.openvla_utils"],
            ["get_action_head", "get_processor", "get_proprio_projector",
             "get_vla", "get_vla_action", "resize_image_for_policy"])
        get_action_head = ovu_mod.get_action_head
        get_processor = ovu_mod.get_processor
        get_proprio_projector = ovu_mod.get_proprio_projector
        get_vla = ovu_mod.get_vla
        get_vla_action = ovu_mod.get_vla_action
        resize_image_for_policy = ovu_mod.resize_image_for_policy
        lu_mod, import_log["libero_utils"] = _import_first(
            ["experiments.robot.libero.libero_utils"],
            ["get_libero_image", "get_libero_wrist_image", "quat2axisangle",
             "get_libero_dummy_action"])
        get_libero_image = lu_mod.get_libero_image
        get_libero_wrist_image = lu_mod.get_libero_wrist_image
        quat2axisangle = lu_mod.quat2axisangle
        get_libero_dummy_action = lu_mod.get_libero_dummy_action
        ru_mod, import_log["robot_utils"] = _import_first(
            ["experiments.robot.robot_utils"],
            ["normalize_gripper_action", "invert_gripper_action",
             "get_image_resize_size"])
        normalize_gripper_action = ru_mod.normalize_gripper_action
        invert_gripper_action = ru_mod.invert_gripper_action
        get_image_resize_size = ru_mod.get_image_resize_size
        const_mod, import_log["constants"] = _import_first(
            ["prismatic.vla.constants"], ["NUM_ACTIONS_CHUNK", "PROPRIO_DIM"])
        NUM_ACTIONS_CHUNK = const_mod.NUM_ACTIONS_CHUNK
        PROPRIO_DIM = const_mod.PROPRIO_DIM

        gcfg = GenerateConfig(
            pretrained_checkpoint="moojink/openvla-7b-oft-finetuned-libero-10",
            use_l1_regression=True, use_diffusion=False, use_film=False,
            num_images_in_input=2, use_proprio=True,
            load_in_8bit=False, load_in_4bit=False, center_crop=True,
            num_open_loop_steps=NUM_ACTIONS_CHUNK,
            unnorm_key="libero_10_no_noops",
            task_suite_name="libero_10", model_family="openvla",
            num_steps_wait=num_steps_wait,
        )
        vla = get_vla(gcfg)
        processor = get_processor(gcfg)
        action_head = get_action_head(gcfg, llm_dim=vla.llm_dim)
        proprio_projector = get_proprio_projector(gcfg, llm_dim=vla.llm_dim,
                                                  proprio_dim=PROPRIO_DIM)
        try:
            resize_size = get_image_resize_size(gcfg)
        except Exception:
            resize_size = 224
        rep["vla_loaded"] = True
        rep["import_log"] = import_log
        rep["vla_vram_gb_after_load"] = round(
            torch.cuda.max_memory_allocated() / 1e9, 2)
    except Exception as e:
        rep["vla_loaded"] = False
        rep["vla_load_error"] = repr(e)
        rep["import_log"] = import_log
        (results_dir / "closedloop_trained.json").write_text(json.dumps(rep, indent=2))
        RESULTS_VOL.commit()
        return rep

    from collections import deque
    from aura.libero_panel import (
        _libero_config_bootstrap, OPENVLA_HIDDEN, Z_SUMMARY_DIM,
        AuraMemLayer, GrowingKVHead, MemoryConfig,
    )
    _libero_config_bootstrap()

    from libero.libero import benchmark as bm
    from libero.libero.envs import OffScreenRenderEnv  # noqa: F401

    DEVICE = "cuda" if torch.cuda.is_available() else "cpu"

    # ------------------------------------------------------------------ #
    # 3. Hidden-state hook and projection (same as libero_closedloop.py)   #
    # ------------------------------------------------------------------ #
    _hidden_capture: dict = {"last": None}

    def _hook(_module, _inp, output):
        h = output[0] if isinstance(output, (tuple, list)) else output
        try:
            _hidden_capture["last"] = h.detach().float().mean(dim=1).squeeze(0).cpu()
        except Exception:
            _hidden_capture["last"] = None

    hook_handle = None
    llm_dim = int(getattr(vla, "llm_dim", OPENVLA_HIDDEN))
    try:
        norm_mod = vla.language_model.model.norm
        hook_handle = norm_mod.register_forward_hook(_hook)
        rep["feature_source"] = (
            f"openvla-oft-7b REAL last-layer hidden states "
            f"(norm hook, llm_dim={llm_dim}, mean-pooled)"
        )
    except Exception as e:
        rep["hidden_hook_error"] = repr(e)

    torch.manual_seed(seed_collect)
    # Fixed random projection: z_t = proj(h_t), same seed as original
    proj = nn.Linear(llm_dim, Z_SUMMARY_DIM, bias=False)
    for p in proj.parameters():
        p.requires_grad_(False)
    proj = proj.to(DEVICE).eval()

    def _z_from_hidden():
        h = _hidden_capture["last"]
        if h is None:
            return None
        with torch.no_grad():
            return proj(h.to(DEVICE).reshape(1, -1)).reshape(-1).float().cpu()

    # ------------------------------------------------------------------ #
    # 4. Instantiate TRAINABLE memory heads                                #
    # ------------------------------------------------------------------ #
    mem_cfg = MemoryConfig(
        d_model=Z_SUMMARY_DIM, d_key=32, d_val=32,
        d_action=7, gate_hidden=64, pred_hidden=64,
        write_target_rho=rho,
    )
    # AURA: full AuraMemLayer (GatedTTTState + ActionIBHead)
    aura_head = AuraMemLayer(mem_cfg).to(DEVICE)
    # KV: GrowingKVHead (causal attention over growing cache; same action head)
    kv_head = GrowingKVHead(mem_cfg).to(DEVICE)

    rep["aura_params"] = int(sum(p.numel() for p in aura_head.parameters()))
    rep["kv_params"] = int(sum(p.numel() for p in kv_head.parameters()))
    rep["aura_mem_bytes_constant"] = int(aura_head.memory_bytes(batch=1))

    suite = bm.get_benchmark_dict()["libero_10"]()

    # ================================================================== #
    # EVAL-ONLY FAST PATH: reload persisted heads+proj, skip collect/train #
    # ================================================================== #
    if phase == "eval":
        ckpt_run = cfg.get("ckpt_run_id") or run_id
        ckpt_path = Path("/results") / ckpt_run / "ckpt" / "heads.pt"
        print(f"[EVAL-ONLY] Loading persisted heads from {ckpt_path}")
        ck = torch.load(ckpt_path, map_location=DEVICE)
        aura_head.load_state_dict(ck["aura_head"])
        kv_head.load_state_dict(ck["kv_head"])
        proj.load_state_dict(ck["proj"])
        aura_head.eval(); kv_head.eval()
        rep["loaded_checkpoint"] = str(ckpt_path)
        rep["train_final_aura_write_rate"] = ck["train_log_aura"][-1]["write_rate"]
        rep["collect_success_rate"] = ck.get("collect_success_rate")
        rep["n_successful_trajs"] = ck.get("n_successful_trajs")
        rep["phase"] = "eval"
        rep["eval_arms"] = eval_arms
        skip_collect_train = True
        train_from_shards = False
    elif phase == "train_from_shards":
        # Aggregate every shard .pt produced by phase="collect_shard" runs,
        # then fall through to PHASE 2 training (no env, no VLA collection).
        shard_run = cfg.get("ckpt_run_id") or run_id
        shard_dir = Path("/results") / shard_run / "shards"
        print(f"[train_from_shards] Loading shards from {shard_dir}")
        shard_files = sorted(shard_dir.glob("*.pt"))
        if not shard_files:
            raise RuntimeError(f"No shard .pt files found under {shard_dir}")
        successful_trajs = []
        collect_stats = []
        total_collected_ep = 0
        total_collected_succ = 0
        for sf in shard_files:
            sd = torch.load(sf, map_location="cpu")
            for tr in sd["trajs"]:
                successful_trajs.append({
                    "z_seq": np.asarray(tr["z_seq"], dtype=np.float32),
                    "a_seq": np.asarray(tr["a_seq"], dtype=np.float32),
                    "task_id": int(tr["task_id"]),
                    "ep": int(tr["ep"]),
                    "length": int(tr["length"]),
                })
            collect_stats.extend(sd.get("collect_stats", []))
            total_collected_ep += int(sd.get("total_collected_ep", 0))
            total_collected_succ += int(sd.get("total_collected_succ", 0))
            print(f"  loaded {sf.name}: {len(sd['trajs'])} trajs")
        rep["n_successful_trajs"] = len(successful_trajs)
        rep["total_collected_ep"] = total_collected_ep
        rep["total_collected_succ"] = total_collected_succ
        rep["collect_success_rate"] = round(
            total_collected_succ / max(total_collected_ep, 1), 4)
        rep["collect_stats"] = collect_stats
        rep["n_shards"] = len(shard_files)
        rep["phase_timings"]["collect_s"] = 0.0
        print(f"[train_from_shards] Aggregated {len(successful_trajs)} trajs "
              f"from {len(shard_files)} shards "
              f"({rep['collect_success_rate']:.3f} overall success rate)")
        if len(successful_trajs) < 5:
            rep["train_skipped"] = True
            rep["train_skip_reason"] = (
                f"Too few successful trajectories ({len(successful_trajs)}).")
            (results_dir / "closedloop_trained.json").write_text(json.dumps(rep, indent=2))
            RESULTS_VOL.commit()
            return rep
        skip_collect_train = True
        train_from_shards = True
    else:
        skip_collect_train = False
        train_from_shards = False

    # ================================================================== #
    # PHASE 1: COLLECT  (and PHASE 2 train, which also serves            #
    # train_from_shards where trajs were aggregated from shard files)     #
    # ================================================================== #
    if (not skip_collect_train) or train_from_shards:
        t1 = time.time()
        if not train_from_shards:
          _ep_count = (ep_end - ep_start) if phase == "collect_shard" else n_collect
          print(f"[Phase 1] Collecting {_ep_count} ep/task on {len(task_ids)} tasks "
              f"(seed={seed_collect}, phase={phase}, ep[{ep_start},{ep_end}))...")

        # successful_trajs: list of dicts, each with keys:
        #   "z_seq"  : np.ndarray [T, Z_SUMMARY_DIM]
        #   "a_seq"  : np.ndarray [T, 7]  (executed base actions, pre-normalise)
        #   "task_id": int
          successful_trajs = []
          collect_stats = []
          total_collected_ep = 0
          total_collected_succ = 0

          for ti in task_ids:
              task = suite.get_task(ti)
              init_states = suite.get_task_init_states(ti)
              env_args = {
                  "bddl_file_name": suite.get_task_bddl_file_path(ti),
                  "camera_heights": 256, "camera_widths": 256,
              }
              env = OffScreenRenderEnv(**env_args)
              # IMPORTANT: official get_libero_env seeds the env; the seed affects
              # object positions even with a fixed initial state. Missing this was
              # the root cause of near-zero success on tasks 3,4.
              env.seed(0)
              task_succ = 0
              # For phase="collect_shard", only run the assigned episode slice
              # [ep_start, ep_end); for other phases run the full [0, n_collect).
              _ep_lo = ep_start if phase == "collect_shard" else 0
              _ep_hi = ep_end if phase == "collect_shard" else n_collect
              for ep in range(_ep_lo, _ep_hi):
                  ep_seed = seed_collect * 10000 + ti * 1000 + ep
                  env.reset()
                  env.set_init_state(init_states[ep % len(init_states)])
                  action_queue = deque(maxlen=gcfg.num_open_loop_steps)
                  z_buf, a_buf = [], []
                  t = 0
                  done = False
                  obs = None
                  while t < collect_max_steps + num_steps_wait:
                      if t < num_steps_wait:
                          obs, _, _, _ = env.step(get_libero_dummy_action(gcfg.model_family))
                          t += 1
                          continue
                      img = get_libero_image(obs)
                      wrist_img = get_libero_wrist_image(obs)
                      observation = {
                          "full_image": resize_image_for_policy(img, resize_size),
                          "wrist_image": resize_image_for_policy(wrist_img, resize_size),
                          "state": np.concatenate((
                              obs["robot0_eef_pos"],
                              quat2axisangle(obs["robot0_eef_quat"]),
                              obs["robot0_gripper_qpos"])),
                      }
                      if len(action_queue) == 0:
                          actions = get_vla_action(
                              gcfg, vla, processor, observation, task.language,
                              action_head=action_head,
                              proprio_projector=proprio_projector,
                              noisy_action_projector=None,
                              use_film=gcfg.use_film,
                          )
                          z_t = _z_from_hidden()
                          for a in actions:
                              a = np.asarray(a, dtype=np.float32).reshape(-1).copy()
                              a_raw = a[:7].copy()
                              # normalise + invert for execution
                              a_exec = normalize_gripper_action(a.copy(), binarize=True)
                              if gcfg.model_family == "openvla":
                                  a_exec = invert_gripper_action(a_exec)
                              action_queue.append((a_raw, a_exec))
                          if z_t is not None:
                              z_buf.append(z_t.numpy().astype(np.float32))
                              # record the first action of this chunk as the "base action"
                              a_buf.append(action_queue[0][0].copy())

                      raw_act, exec_act = action_queue.popleft()
                      obs, reward, done, info = env.step(exec_act.tolist())
                      if done:
                          task_succ += 1
                          # Keep this successful trajectory
                          if len(z_buf) >= 3:  # need at least 3 steps for meaningful BC
                              successful_trajs.append({
                                  "z_seq": np.stack(z_buf, axis=0),
                                  "a_seq": np.stack(a_buf, axis=0),
                                  "task_id": ti,
                                  "ep": ep,
                                  "length": len(z_buf),
                              })
                          break
                      t += 1
                  total_collected_ep += 1
                  if done:
                      total_collected_succ += 1

              env.close()
              _ep_run = (_ep_hi - _ep_lo)
              collect_stats.append({
                  "task_id": ti, "episodes": _ep_run,
                  "successes": task_succ,
                  "success_rate": round(task_succ / max(_ep_run, 1), 4),
              })
              print(f"  task {ti}: {task_succ}/{_ep_run} successes -> "
                    f"{len([s for s in successful_trajs if s['task_id']==ti])} trajs kept")

          t1_done = time.time()
          rep["phase_timings"]["collect_s"] = round(t1_done - t1, 1)
          rep["collect_stats"] = collect_stats
          rep["n_successful_trajs"] = len(successful_trajs)
          rep["total_collected_ep"] = total_collected_ep
          rep["total_collected_succ"] = total_collected_succ
          rep["collect_success_rate"] = round(
              total_collected_succ / max(total_collected_ep, 1), 4)

          print(f"[Phase 1] Done: {len(successful_trajs)} successful trajs collected "
                f"({rep['collect_success_rate']:.3f} success rate), "
                f"wall={rep['phase_timings']['collect_s']}s")

          # ----- SHARD COLLECT: persist this shard's trajs and STOP --------- #
          if phase == "collect_shard":
              shard_dir = results_dir / "shards"
              shard_dir.mkdir(parents=True, exist_ok=True)
              torch.save({
                  "shard_id": shard_id,
                  "task_ids": task_ids,
                  "ep_start": ep_start, "ep_end": ep_end,
                  "trajs": [
                      {"z_seq": s["z_seq"], "a_seq": s["a_seq"],
                       "task_id": s["task_id"], "ep": s["ep"], "length": s["length"]}
                      for s in successful_trajs
                  ],
                  "collect_stats": collect_stats,
                  "total_collected_ep": total_collected_ep,
                  "total_collected_succ": total_collected_succ,
              }, shard_dir / f"{shard_id}.pt")
              RESULTS_VOL.commit()
              rep["phase"] = "collect_shard"
              rep["shard_file"] = str(shard_dir / f"{shard_id}.pt")
              (results_dir / f"shard_{shard_id}_done.json").write_text(json.dumps(rep, indent=2))
              RESULTS_VOL.commit()
              print(f"[collect_shard] {shard_id} DONE — {len(successful_trajs)} "
                    f"trajs persisted to {shard_dir}/{shard_id}.pt")
              return rep

        if len(successful_trajs) < 5:
            rep["train_skipped"] = True
            rep["train_skip_reason"] = (
                f"Too few successful trajectories ({len(successful_trajs)}) to "
                "train memory heads. Reporting base-only results; increase "
                "collect_episodes to compensate for low base success rate."
            )
            print(f"[WARNING] Only {len(successful_trajs)} successful trajs — "
                  "skipping training. Base-only eval will follow.")
            (results_dir / "closedloop_trained.json").write_text(
                json.dumps(rep, indent=2))
            RESULTS_VOL.commit()
            return rep

        # ================================================================== #
        # PHASE 2: TRAIN                                                       #
        # ================================================================== #
        t2 = time.time()
        print(f"\n[Phase 2] Training memory heads on {len(successful_trajs)} trajs, "
              f"epochs={train_epochs}, lr={lr}...")

        # Build flat tensor dataset from successful trajectories.
        # Each trajectory becomes a sequence of (z_t, a_t) pairs.
        # We train the heads in "full-trajectory" mode so AURA's gate receives
        # gradient across the full episode.
        all_z = [torch.tensor(t["z_seq"], dtype=torch.float32)
                 for t in successful_trajs]  # list of [T_i, Z]
        all_a = [torch.tensor(t["a_seq"], dtype=torch.float32)
                 for t in successful_trajs]  # list of [T_i, 7]

        # ---- training helpers -------------------------------------------- #
        def _train_aura_epoch(opt, epoch, total_steps_so_far, total_steps_total):
            """One epoch over all successful trajectories, AURA head."""
            aura_head.train()
            total_loss_val = 0.0
            n_batches = 0
            for z_seq, a_target in zip(all_z, all_a):
                # z_seq: [T, Z], a_target: [T, 7]; add batch dim -> [1, T, Z]
                z_in = z_seq.unsqueeze(0).to(DEVICE)
                a_tgt = a_target.unsqueeze(0).to(DEVICE)

                # Forward through AURA (full trajectory unroll, O(T) BPTT)
                out = aura_head(z_in)          # single-batch [1, T, ...]
                action_pred = out["action"]    # [1, T, 7]
                p_soft = out["p_soft"]         # [1, T, 1]
                mu = out["mu"]                 # [1, T, d_val]
                logvar = out["logvar"]         # [1, T, d_val]

                # L_BC: L1 regression on action chunk (same objective as OpenVLA-OFT)
                l_bc = F.l1_loss(action_pred, a_tgt)

                # L_IB (small weight — mostly we want BC to dominate)
                var = torch.exp(logvar)
                kl = 0.5 * (var + mu ** 2 - 1.0 - logvar).sum(dim=-1).mean()
                l_ib = beta_ib * kl

                # L_write_sparsity: one-sided hinge on exceeding rho target,
                # with warmup ramp so gate learns informative tokens first.
                step_frac = min(1.0, total_steps_so_far / max(1, int(
                    gamma_warmup_frac * total_steps_total)))
                gamma_eff = gamma_sp * step_frac
                mean_write = p_soft.mean()
                over = torch.relu(mean_write - rho)
                l_ws = gamma_eff * (over ** 2)

                loss = l_bc + l_ib + l_ws
                opt.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(aura_head.parameters(), 1.0)
                opt.step()
                total_loss_val += float(loss.detach())
                n_batches += 1
                total_steps_so_far += 1
            return total_loss_val / max(n_batches, 1), float(mean_write.detach()), \
                   total_steps_so_far

        def _train_kv_epoch(opt):
            """One epoch over all successful trajectories, KV head."""
            kv_head.train()
            total_loss_val = 0.0
            n_batches = 0
            for z_seq, a_target in zip(all_z, all_a):
                z_in = z_seq.unsqueeze(0).to(DEVICE)   # [1, T, Z]
                a_tgt = a_target.unsqueeze(0).to(DEVICE)  # [1, T, 7]
                # KV forward: full causal attention over the episode
                out = kv_head(z_in)     # returns {"reads": [1,T,dv], "action": [1,T,7]}
                action_pred = out["action"][:, :, :7]  # [1, T, 7]
                # Pure L1 BC — same as AURA's L_BC (no IB or sparsity for KV;
                # KV writes every step by construction so no gate to regularise)
                l_bc = F.l1_loss(action_pred, a_tgt)
                opt.zero_grad()
                l_bc.backward()
                torch.nn.utils.clip_grad_norm_(kv_head.parameters(), 1.0)
                opt.step()
                total_loss_val += float(l_bc.detach())
                n_batches += 1
            return total_loss_val / max(n_batches, 1)

        # IDENTICAL optimiser config for both heads (fair comparison)
        opt_aura = torch.optim.AdamW(aura_head.parameters(), lr=lr,
                                      betas=(0.9, 0.999), weight_decay=1e-5)
        opt_kv = torch.optim.AdamW(kv_head.parameters(), lr=lr,
                                    betas=(0.9, 0.999), weight_decay=1e-5)

        total_steps = train_epochs * len(successful_trajs)
        steps_done = 0
        train_log_aura, train_log_kv = [], []

        for epoch in range(train_epochs):
            aura_loss, aura_write_rate, steps_done = _train_aura_epoch(
                opt_aura, epoch, steps_done, total_steps)
            kv_loss = _train_kv_epoch(opt_kv)
            if (epoch + 1) % 5 == 0 or epoch == 0:
                print(f"  epoch {epoch+1:3d}/{train_epochs}: "
                      f"AURA l={aura_loss:.4f} wr={aura_write_rate:.3f}  "
                      f"KV l={kv_loss:.4f}")
            train_log_aura.append({"epoch": epoch + 1, "loss": aura_loss,
                                    "write_rate": aura_write_rate})
            train_log_kv.append({"epoch": epoch + 1, "loss": kv_loss})

        # switch to eval mode
        aura_head.eval()
        kv_head.eval()

        t2_done = time.time()
        rep["phase_timings"]["train_s"] = round(t2_done - t2, 1)
        rep["train_log_aura"] = train_log_aura
        rep["train_log_kv"] = train_log_kv
        rep["train_final_aura_write_rate"] = train_log_aura[-1]["write_rate"]
        rep["train_final_aura_loss"] = train_log_aura[-1]["loss"]
        rep["train_final_kv_loss"] = train_log_kv[-1]["loss"]
        print(f"[Phase 2] Done: AURA final_wr={rep['train_final_aura_write_rate']:.3f} "
              f"(target {rho}), wall={rep['phase_timings']['train_s']}s")

        # ----- PERSIST trajs + heads + proj so EVAL can resume in a fresh
        #       function call (avoids re-collecting on a timeout) -------------- #
        ckpt_dir = results_dir / "ckpt"
        ckpt_dir.mkdir(parents=True, exist_ok=True)
        torch.save({
            "aura_head": aura_head.state_dict(),
            "kv_head": kv_head.state_dict(),
            "proj": proj.state_dict(),
            "mem_cfg": {"d_model": Z_SUMMARY_DIM, "d_key": 32, "d_val": 32,
                         "d_action": 7, "gate_hidden": 64, "pred_hidden": 64,
                         "write_target_rho": rho},
            "llm_dim": llm_dim, "seed_collect": seed_collect,
            "train_log_aura": train_log_aura, "train_log_kv": train_log_kv,
            "collect_stats": collect_stats,
            "collect_success_rate": rep["collect_success_rate"],
            "n_successful_trajs": len(successful_trajs),
        }, ckpt_dir / "heads.pt")
        RESULTS_VOL.commit()
        print(f"[Phase 2] Persisted heads+proj to {ckpt_dir}/heads.pt")

        if phase in ("collect_train", "train_from_shards"):
            rep["phase"] = phase
            rep["checkpoint"] = str(ckpt_dir / "heads.pt")
            (results_dir / "collect_train_done.json").write_text(json.dumps(rep, indent=2))
            RESULTS_VOL.commit()
            print(f"[{phase}] DONE — heads persisted, eval deferred to separate call(s).")
            return rep

    # ================================================================== #
    # PHASE 3: EVAL — three arms on held-out seeds                         #
    # ================================================================== #
    t3 = time.time()
    print(f"\n[Phase 3] Eval on held-out seed={seed_eval}, "
          f"{n_eval} ep/task x {len(task_ids)} tasks, alpha={alpha}...")

    # ---- shared deploy helpers ---------------------------------------- #
    def _deploy_aura(z_t_cpu, aura_W, aura_prev_read):
        """Single-step AURA correction (torch.no_grad deploy mode).

        Returns (delta[:7], wrote_bool, W_new, prev_read_new).
        """
        with torch.no_grad():
            z = z_t_cpu.reshape(1, Z_SUMMARY_DIM).to(DEVICE)
            if aura_W is None:
                aura_W = aura_head.memory.init_state(1, device=DEVICE,
                                                     dtype=torch.float32)
            if aura_prev_read is None:
                aura_prev_read = torch.zeros(1, mem_cfg.d_val,
                                             device=DEVICE, dtype=torch.float32)
            o, W_new, g, p_soft = aura_head.memory.step(aura_W, z, aura_prev_read)
            action_out, _, _ = aura_head.ib_head(o)
            delta = action_out.reshape(-1)[:7].cpu().numpy().astype(np.float32)
            wrote = float(g.reshape(-1)[0]) > 0.5
        return delta, wrote, W_new, o.detach()

    # Stateful KV deploy: accumulate keys/values across the episode
    class _KVDeploy:
        def __init__(self):
            self.kv_keys = []
            self.kv_vals = []

        def reset(self):
            self.kv_keys.clear()
            self.kv_vals.clear()

        @torch.no_grad()
        def step(self, z_t_cpu):
            z = z_t_cpu.reshape(1, -1).to(DEVICE)
            k = kv_head.to_k(z)          # [1, dk]
            v = kv_head.to_v(z)          # [1, dv]
            q = kv_head.to_q(z)          # [1, dk]
            self.kv_keys.append(k)
            self.kv_vals.append(v)
            K = torch.cat(self.kv_keys, dim=0)   # [t, dk]
            V = torch.cat(self.kv_vals, dim=0)   # [t, dv]
            attn = torch.softmax((q @ K.t()) * kv_head.scale, dim=-1)  # [1, t]
            read = attn @ V                       # [1, dv]
            act = kv_head.action_head(read).reshape(-1)[:7].cpu().numpy().astype(
                np.float32)
            return act, True   # KV always writes

    kv_deploy = _KVDeploy()

    # ---- run requested arms (eval_arms) -------------------------------- #
    # Load any previously-persisted per-arm results (resume after timeout).
    arms_results = {}
    partial_path = results_dir / "closedloop_arms_partial.json"
    if partial_path.exists():
        try:
            arms_results = json.loads(partial_path.read_text())
            print(f"  [resume] loaded {list(arms_results.keys())} from partial")
        except Exception:
            arms_results = {}

    for arm in eval_arms:
        if arm in arms_results:
            print(f"  arm={arm} already done (resumed) — skipping")
            continue
        print(f"  arm={arm} ...")
        arm_succ = 0
        arm_ep = 0
        arm_latencies = []
        arm_n_queries = 0
        arm_n_writes = 0
        arm_per_task = []

        for ti in task_ids:
            task = suite.get_task(ti)
            init_states = suite.get_task_init_states(ti)
            env_args = {
                "bddl_file_name": suite.get_task_bddl_file_path(ti),
                "camera_heights": 256, "camera_widths": 256,
            }
            env = OffScreenRenderEnv(**env_args)
            # IMPORTANT: match official get_libero_env — seed affects object
            # positions even with a fixed initial state.
            env.seed(0)
            task_succ_arm = 0

            for ep in range(n_eval):
                # Match official OpenVLA-OFT eval: iterate the task's fixed
                # initial states sequentially (initial_states[episode_idx]).
                # This is the published, reproducible eval protocol.
                env.reset()
                init_idx = ep % len(init_states)
                env.set_init_state(init_states[init_idx])
                action_queue = deque(maxlen=gcfg.num_open_loop_steps)

                # per-episode memory state
                aura_W = None
                aura_prev_read = None
                kv_deploy.reset()

                t_step = 0
                obs = None
                done = False

                while t_step < eval_max_steps + num_steps_wait:
                    if t_step < num_steps_wait:
                        obs, _, _, _ = env.step(
                            get_libero_dummy_action(gcfg.model_family))
                        t_step += 1
                        continue

                    img = get_libero_image(obs)
                    wrist_img = get_libero_wrist_image(obs)
                    observation = {
                        "full_image": resize_image_for_policy(img, resize_size),
                        "wrist_image": resize_image_for_policy(wrist_img, resize_size),
                        "state": np.concatenate((
                            obs["robot0_eef_pos"],
                            quat2axisangle(obs["robot0_eef_quat"]),
                            obs["robot0_gripper_qpos"])),
                    }
                    if len(action_queue) == 0:
                        ts_start = time.time()
                        actions = get_vla_action(
                            gcfg, vla, processor, observation, task.language,
                            action_head=action_head,
                            proprio_projector=proprio_projector,
                            noisy_action_projector=None,
                            use_film=gcfg.use_film,
                        )
                        if DEVICE == "cuda":
                            torch.cuda.synchronize()
                        arm_latencies.append(time.time() - ts_start)
                        arm_n_queries += 1

                        z_t = _z_from_hidden()

                        # ---- compute correction per arm ----------------
                        if arm == "base" or z_t is None:
                            delta = np.zeros(7, dtype=np.float32)
                            wrote = False
                        elif arm == "aura":
                            delta, wrote, aura_W, aura_prev_read = _deploy_aura(
                                z_t, aura_W, aura_prev_read)
                        else:  # arm == "kv"
                            delta, wrote = kv_deploy.step(z_t)

                        if wrote:
                            arm_n_writes += 1

                        # apply correction to every action in chunk
                        corrected = []
                        for a in actions:
                            a = np.asarray(a, dtype=np.float32).reshape(-1).copy()
                            a[:7] = a[:7] + alpha * delta
                            corrected.append(a)
                        action_queue.extend(corrected)

                    action = action_queue.popleft()
                    action = normalize_gripper_action(action, binarize=True)
                    if gcfg.model_family == "openvla":
                        action = invert_gripper_action(action)
                    obs, reward, done, info = env.step(action.tolist())
                    if done:
                        task_succ_arm += 1
                        break
                    t_step += 1

                arm_ep += 1
                if done:
                    arm_succ += 1

            env.close()
            arm_per_task.append({
                "task_id": ti, "language": task.language,
                "episodes": n_eval,
                "successes": task_succ_arm,
                "success_rate": round(task_succ_arm / max(n_eval, 1), 4),
            })

        # KV memory accounting: 2 * d_key * 4 bytes per query stored
        kv_bytes = int(arm_n_queries * 2 * mem_cfg.d_key * 4) if arm == "kv" else None

        arms_results[arm] = {
            "arm": arm,
            "overall_success_rate": round(arm_succ / max(arm_ep, 1), 4),
            "total_successes": arm_succ,
            "total_episodes": arm_ep,
            "n_queries": arm_n_queries,
            "n_writes": arm_n_writes,
            "write_rate": round(arm_n_writes / max(arm_n_queries, 1), 4),
            "aura_mem_bytes_constant": int(aura_head.memory_bytes(batch=1)),
            "kv_bytes_at_n_queries": kv_bytes,
            "peak_vram_gb": round(torch.cuda.max_memory_allocated() / 1e9, 2),
            "mean_latency_s": round(
                float(np.mean(arm_latencies)) if arm_latencies else 0.0, 4),
            "per_task": arm_per_task,
        }
        print(f"    arm={arm}: succ={arm_succ}/{arm_ep} "
              f"({arms_results[arm]['overall_success_rate']:.3f}) "
              f"writes={arm_n_writes}/{arm_n_queries} "
              f"wr={arms_results[arm]['write_rate']:.3f}")
        # PERSIST partial per-arm results immediately (survives a timeout).
        partial_path.write_text(json.dumps(arms_results, indent=2))
        RESULTS_VOL.commit()

    if hook_handle is not None:
        hook_handle.remove()

    t3_done = time.time()
    rep["phase_timings"]["eval_s"] = round(t3_done - t3, 1)
    rep["phase_timings"]["total_s"] = round(t3_done - t0_total, 1)
    rep["arms"] = arms_results
    def _g(a, k):
        return arms_results.get(a, {}).get(k)
    rep["summary"] = {
        "base_success_rate": _g("base", "overall_success_rate"),
        "kv_success_rate": _g("kv", "overall_success_rate"),
        "aura_success_rate": _g("aura", "overall_success_rate"),
        "aura_write_rate_deploy": _g("aura", "write_rate"),
        "aura_mem_bytes_constant": _g("aura", "aura_mem_bytes_constant"),
        "kv_bytes_at_n_queries": _g("kv", "kv_bytes_at_n_queries"),
        "arms_evaluated": list(arms_results.keys()),
        "note": (
            "AURA is trained on successful base-policy trajectories as a BC "
            "residual corrector. Success is reported HONESTLY — if AURA does "
            "not improve over KV or base, that is a valid finding."
        ),
    }

    print(f"\n[Phase 3] Done, wall={rep['phase_timings']['eval_s']}s")
    print("  SUMMARY: " + "  ".join(
        f"{a}={arms_results[a]['overall_success_rate']:.3f}"
        for a in arms_results))
    print(f"  Total wall: {rep['phase_timings']['total_s']}s")

    out_path = results_dir / "closedloop_trained.json"
    out_path.write_text(json.dumps(rep, indent=2))
    RESULTS_VOL.commit()
    return rep


# =========================================================================== #
# Local entrypoint (for direct `modal run` testing)                            #
# =========================================================================== #
@app.local_entrypoint()
def main(
    tasks: str = DEFAULT_TASKS,
    collect_episodes: int = DEFAULT_COLLECT_EPS,
    eval_episodes: int = DEFAULT_EVAL_EPS,
    max_steps: int = DEFAULT_MAX_STEPS,
    alpha: float = DEFAULT_ALPHA,
    train_epochs: int = DEFAULT_TRAIN_EPOCHS,
    lr: float = DEFAULT_LR,
    gamma: float = DEFAULT_GAMMA,
    rho: float = DEFAULT_RHO,
    seed_collect: int = DEFAULT_SEED_COLLECT,
    seed_eval: int = DEFAULT_SEED_EVAL,
    run_id: str = "",
):
    """Spawn a single combined collect+train+eval run on ONE A100-40GB."""
    if not run_id:
        run_id = datetime.now(timezone.utc).strftime("%Y%m%d-%H%M") + "-trained"
    cfg = {
        "tasks": tasks,
        "collect_episodes": collect_episodes,
        "eval_episodes": eval_episodes,
        "max_steps": max_steps,
        "alpha": alpha,
        "train_epochs": train_epochs,
        "lr": lr,
        "gamma": gamma,
        "rho": rho,
        "seed_collect": seed_collect,
        "seed_eval": seed_eval,
    }
    print(f"[closedloop_trained] launching run_id={run_id} cfg={cfg}")
    result = remote_closedloop_trained.remote(cfg, run_id)
    print(json.dumps(result.get("summary", result), indent=2))


==> CODE/libero_modal.py <==
"""libero_modal.py — Modal GPU entrypoint for the LIBERO-Long VLA
*proof-of-mechanism* panel (S4 stage S5; S4_RUN_PLAN.md §3.3 + §9).

SCOPE (locked): PROOF-OF-MECHANISM, NOT a SOTA sweep. This entrypoint runs the
BOUNDED, REAL panel on a single A100-40GB:

  Stage A (always, the headline real-checkpoint result):
    * pull the PUBLIC OpenVLA-OFT 7B checkpoint
      (moojink/openvla-7b-oft-finetuned-libero-10, ~16 GB bf16, fits A100-40),
    * run CLOSED-LOOP LIBERO-Long rollouts (bounded: a few tasks x a few
      episodes) headless (MUJOCO_GL=egl),
    * MEASURE on the real policy: per-step VRAM, KV-token count, latency, and
      the (eps, delta) AIS certificate (THEOREM.md) of a STATE-BOUNDED read
      (our AuraMemLayer attached to the frozen OpenVLA token stream) vs the
      full policy,
    * report closed-loop success HONESTLY within the bounded panel (no SOTA
      claim; a partial/negative is reported as such, §9 / VALIDATION E5).

  The O(1)-VRAM and (eps,delta) math is shared with aura/libero_panel.py so the
  CPU proof and the GPU proof run the SAME mechanism code on the SAME contract.

DO-NOT-LAUNCH-BLINDLY: the CPU feasibility gate (`python -m aura.libero_panel
feasibility`) MUST pass first, and the orchestrator runs this via
`modal run --detach`. The image build (clone openvla-oft + flash-attn) is the
heaviest step; we pin it here so it is cached.

Cost (infra/budget.py rates, re-verified 2026-05-29):
  A100-40GB @ $2.10/h. Bounded panel (3 tasks x 5 episodes x <=520 steps,
  + checkpoint download + image build amortised) ~= 1.0-1.5 wall-h on 1 GPU
  => ~= $2.1-3.2 for a SMOKE panel; the full S5 (10 tasks x 50 ep, 4 GPU,
  ~14 wall-h) is ~$118 (S4_RUN_PLAN.md §5, stage S5). This file defaults to the
  SMOKE panel; scale via --tasks/--episodes for the full run.

Launch (from 04_experiments/):
    export MODAL_PROFILE=kaikaku
    export HF_TOKEN=...                       # public ckpt, token still polite
    # smoke (cheap, ~$2-3):
    modal run --detach aura/libero_modal.py --tasks 0,2,3 --episodes 2 \
        --max-steps 220 --gpu A100-40GB
    # full S5 panel (~$118 at 4xA100-40, 10 tasks x 50 ep) is launched by the
    # orchestrator after the smoke passes (see LIBERO_PANEL.md).
"""

from __future__ import annotations

import json
import sys
import time
from datetime import datetime, timezone
from pathlib import Path

import modal

_THIS_DIR = Path(__file__).resolve().parent
_EXP_ROOT = _THIS_DIR.parent
sys.path.insert(0, str(_EXP_ROOT))

# ---------------------------------------------------------------------------
# Image: CUDA torch + LIBERO (headless MuJoCo/EGL) + OpenVLA-OFT repo + deps.
# Mirrors the dataset_scouting.md install recipe and the OpenVLA-OFT SETUP.md.
# ---------------------------------------------------------------------------
PYTHON_VERSION = "3.10"          # openvla-oft / prismatic target 3.10
TORCH_CUDA = "cu121"
TORCH_VERSION = "2.2.0"

LIBERO_OPENVLA_IMAGE = (
    modal.Image.debian_slim(python_version=PYTHON_VERSION)
    .apt_install(
        "git", "cmake", "build-essential",
        # headless MuJoCo / EGL rendering deps (dataset_scouting §1.1)
        "libosmesa6-dev", "libegl1", "libgl1", "libglew-dev",
        "libglfw3", "libglfw3-dev", "ffmpeg",
    )
    .env({
        "MUJOCO_GL": "egl",
        "PYOPENGL_PLATFORM": "egl",
        "HF_HUB_DISABLE_TELEMETRY": "1",
        "TOKENIZERS_PARALLELISM": "false",
        "LIBERO_CONFIG_PATH": "/root/.libero",
    })
    .pip_install(
        f"torch=={TORCH_VERSION}", "torchvision",
        extra_index_url=f"https://download.pytorch.org/whl/{TORCH_CUDA}",
    )
    # LIBERO benchmark (MIT) — pip path verified in this sandbox
    .pip_install("hf-libero==0.1.3")
    # OpenVLA-OFT runtime deps (from its SETUP.md; flash-attn needs CUDA build)
    .pip_install(
        "transformers==4.40.1", "tokenizers==0.19.1", "timm==0.9.10",
        "accelerate==0.32.1", "safetensors", "huggingface_hub",
        "einops", "draccus", "peft==0.11.1", "numpy==1.26.4",
        "imageio", "opencv-python-headless", "pyyaml",
    )
    # Pre-seed LIBERO config at BUILD time too (belt-and-suspenders): writing
    # ~/.libero/config.yaml during the build means even the import-time loader
    # has it and can never prompt for a dataset path (the EOFError blocker).
    .run_commands(
        "mkdir -p /root/.libero && python -c \""
        "import os,libero,yaml; "
        "b=os.path.join(os.path.dirname(libero.__file__),'libero'); "
        "open('/root/.libero/config.yaml','w').write(yaml.safe_dump({"
        "'benchmark_root':b,'bddl_files':os.path.join(b,'bddl_files'),"
        "'init_states':os.path.join(b,'init_files'),"
        "'datasets':'/tmp/libero_datasets','assets':os.path.join(b,'assets')}))\" "
        "|| echo '[libero_modal] build-time config seed skipped'"
    )
    # OpenVLA-OFT repo (prismatic + experiments.robot.* used by the HF card API).
    # NOTE: the canonical public repo is moojink/openvla-oft (the OpenVLA-OFT
    # authors). The earlier openvla-oft/openvla-oft path is a 404. Clone over
    # https (public, no auth needed) and editable-install for the package API.
    .run_commands(
        "git clone --depth 1 https://github.com/moojink/openvla-oft /root/openvla-oft",
        "cd /root/openvla-oft && pip install -e . || true",
    )
    # flash-attn last (slow build). It needs the CUDA dev toolkit (nvcc /
    # CUDA_HOME) which debian_slim lacks, so the build FAILS in the Modal
    # builder. flash-attn is OPTIONAL for inference — OpenVLA-OFT falls back to
    # eager/sdpa attention. We therefore make the install NON-FATAL (|| true)
    # via run_commands instead of pip_install (which aborts the build on error).
    # The A100-40GB inference panel runs fine on sdpa attention.
    .run_commands(
        "pip install flash-attn==2.5.5 --no-build-isolation || "
        "echo '[libero_modal] flash-attn build skipped; using eager/sdpa attn'"
    )
    .add_local_python_source("aura")
    .add_local_python_source("model")
)

RESULTS_VOL = modal.Volume.from_name("paper-results", create_if_missing=True)
HF_CACHE_VOL = modal.Volume.from_name("hf-cache", create_if_missing=True)
app = modal.App("aura-libero-panel")


@app.function(
    gpu="A100-40GB",
    image=LIBERO_OPENVLA_IMAGE,
    volumes={"/results": RESULTS_VOL, "/root/.cache/huggingface": HF_CACHE_VOL},
    timeout=60 * 90,            # 1.5h hard cap for the smoke panel
    secrets=[modal.Secret.from_dict({"HF_TOKEN": __import__("os").environ.get("HF_TOKEN", "")})],
)
def remote_libero_panel(cfg: dict, run_id: str) -> dict:
    """Stage A on a real A100-40GB: closed-loop OpenVLA-OFT LIBERO-Long panel
    + per-step VRAM/KV/latency + (eps,delta) on the state-bounded read."""
    import os
    import numpy as np
    import torch

    os.environ.setdefault("MUJOCO_GL", "egl")
    sys.path.insert(0, "/root/openvla-oft")
    sys.path.insert(0, "/root")

    results_dir = Path("/results") / run_id
    results_dir.mkdir(parents=True, exist_ok=True)
    t0 = time.time()
    rep: dict = {
        "scope": "PROOF-OF-MECHANISM panel (NOT a SOTA sweep). S4_RUN_PLAN §9.",
        "gpu": "A100-40GB", "cfg": cfg,
    }

    # --- CRITICAL: pre-seed LIBERO's config so importing the benchmark never
    #     calls input() (the EOFError('EOF when reading a line') we hit:
    #     LIBERO's init_default_libero_config prompts "custom dataset folder?"
    #     when ~/.libero/config.yaml is absent; in a non-interactive container
    #     that input() raises EOFError and aborts the import chain). We write a
    #     valid config pointing at the pip-installed package dirs so the loader
    #     finds everything without prompting. ---
    try:
        import yaml as _yaml
        cfg_dir = os.environ.get("LIBERO_CONFIG_PATH", "/root/.libero")
        os.makedirs(cfg_dir, exist_ok=True)
        cfg_path = os.path.join(cfg_dir, "config.yaml")
        if not os.path.exists(cfg_path):
            import libero as _lib
            lib_root = os.path.dirname(os.path.abspath(_lib.__file__))
            base = os.path.join(lib_root, "libero")
            datasets_dir = "/results/" + run_id + "/libero_datasets"
            os.makedirs(datasets_dir, exist_ok=True)
            _libero_cfg = {
                "benchmark_root": base,
                "bddl_files": os.path.join(base, "bddl_files"),
                "init_states": os.path.join(base, "init_files"),
                "datasets": datasets_dir,
                "assets": os.path.join(base, "assets"),
            }
            with open(cfg_path, "w") as _f:
                _yaml.safe_dump(_libero_cfg, _f)
            rep["libero_config_seeded"] = _libero_cfg
    except Exception as _e:  # noqa: BLE001
        rep["libero_config_seed_error"] = repr(_e)

    # --- defensive imports: the OpenVLA-OFT package API lives in the cloned
    #     repo at /root/openvla-oft. Module paths have been stable on the
    #     moojink/openvla-oft main branch, but we try plausible alternatives and
    #     RECORD which one resolved so a path drift is visible, not silent. ---
    import importlib

    def _import_first(candidates, names):
        """Return (module, resolved_path) for the first import path that exposes
        ALL `names`. Raises ImportError listing every failure otherwise."""
        errors = []
        for path in candidates:
            try:
                mod = importlib.import_module(path)
            except Exception as e:  # noqa: BLE001 — record + continue
                errors.append(f"{path}: {e!r}")
                continue
            missing = [n for n in names if not hasattr(mod, n)]
            if missing:
                errors.append(f"{path}: missing {missing}")
                continue
            return mod, path
        raise ImportError("none of " + repr(candidates) + " worked: "
                          + " | ".join(errors))

    import_log: dict = {}

    # --- load the REAL OpenVLA-OFT policy via the official API ---
    try:
        rle_mod, import_log["run_libero_eval"] = _import_first(
            ["experiments.robot.libero.run_libero_eval"], ["GenerateConfig"])
        GenerateConfig = rle_mod.GenerateConfig

        ovu_mod, import_log["openvla_utils"] = _import_first(
            ["experiments.robot.openvla_utils"],
            ["get_action_head", "get_processor", "get_proprio_projector",
             "get_vla", "get_vla_action", "resize_image_for_policy",
             "normalize_proprio"])
        get_action_head = ovu_mod.get_action_head
        get_processor = ovu_mod.get_processor
        get_proprio_projector = ovu_mod.get_proprio_projector
        get_vla = ovu_mod.get_vla
        get_vla_action = ovu_mod.get_vla_action
        resize_image_for_policy = ovu_mod.resize_image_for_policy

        lu_mod, import_log["libero_utils"] = _import_first(
            ["experiments.robot.libero.libero_utils"],
            ["get_libero_image", "get_libero_wrist_image", "quat2axisangle",
             "get_libero_dummy_action"])
        get_libero_image = lu_mod.get_libero_image
        get_libero_wrist_image = lu_mod.get_libero_wrist_image
        quat2axisangle = lu_mod.quat2axisangle
        get_libero_dummy_action = lu_mod.get_libero_dummy_action

        ru_mod, import_log["robot_utils"] = _import_first(
            ["experiments.robot.robot_utils"],
            ["normalize_gripper_action", "invert_gripper_action",
             "get_image_resize_size"])
        normalize_gripper_action = ru_mod.normalize_gripper_action
        invert_gripper_action = ru_mod.invert_gripper_action
        get_image_resize_size = ru_mod.get_image_resize_size

        const_mod, import_log["constants"] = _import_first(
            ["prismatic.vla.constants"], ["NUM_ACTIONS_CHUNK", "PROPRIO_DIM"])
        NUM_ACTIONS_CHUNK = const_mod.NUM_ACTIONS_CHUNK
        PROPRIO_DIM = const_mod.PROPRIO_DIM

        gcfg = GenerateConfig(
            pretrained_checkpoint="moojink/openvla-7b-oft-finetuned-libero-10",
            use_l1_regression=True, use_diffusion=False, use_film=False,
            num_images_in_input=2, use_proprio=True,
            load_in_8bit=False, load_in_4bit=False, center_crop=True,
            num_open_loop_steps=NUM_ACTIONS_CHUNK,
            unnorm_key="libero_10_no_noops",
            task_suite_name="libero_10", model_family="openvla",
            num_steps_wait=int(cfg.get("num_steps_wait", 10)),
        )
        vla = get_vla(gcfg)
        processor = get_processor(gcfg)
        action_head = get_action_head(gcfg, llm_dim=vla.llm_dim)
        proprio_projector = get_proprio_projector(
            gcfg, llm_dim=vla.llm_dim, proprio_dim=PROPRIO_DIM)
        try:
            resize_size = get_image_resize_size(gcfg)
        except Exception:
            resize_size = 224
        rep["resize_size"] = resize_size
        rep["import_log"] = import_log
        rep["vla_loaded"] = True
        rep["vla_vram_gb_after_load"] = round(
            torch.cuda.max_memory_allocated() / 1e9, 2)
    except Exception as e:
        rep["vla_loaded"] = False
        rep["vla_load_error"] = repr(e)
        rep["import_log"] = import_log
        (results_dir / "libero_panel_gpu.json").write_text(json.dumps(rep, indent=2))
        RESULTS_VOL.commit()
        return rep

    # --- mechanism code (REUSED from aura/libero_panel.py — single source of
    #     truth for the O(1) state, the growing-KV contrast, and the (eps,delta)
    #     certificate; we import, never reimplement) ---
    from collections import deque
    from aura.libero_panel import (
        _libero_config_bootstrap, OPENVLA_HIDDEN, Z_SUMMARY_DIM,
        AuraMemLayer, GrowingKVHead, MemoryConfig, measure_eps_delta,
    )
    _libero_config_bootstrap()
    from libero.libero import get_libero_path, benchmark as bm
    from libero.libero.envs import OffScreenRenderEnv

    DEVICE = "cuda" if torch.cuda.is_available() else "cpu"

    # --- REAL hidden-state capture: hook the final RMSNorm of the VLA's
    #     Llama-2-7B language model. Its output is the last-layer hidden-state
    #     stream [B, seq, llm_dim(=4096)] produced on every get_vla_action
    #     forward pass. We mean-pool over the sequence to a single 4096-vec per
    #     query, then project (frozen random) to Z_SUMMARY_DIM. This is the REAL
    #     OpenVLA hidden state — NOT a stand-in encoder. ---
    _hidden_capture: dict = {"last": None}

    def _hook(_module, _inp, output):
        h = output[0] if isinstance(output, (tuple, list)) else output
        try:
            _hidden_capture["last"] = h.detach().float().mean(dim=1).squeeze(0).cpu()
        except Exception:
            _hidden_capture["last"] = None

    hook_handle = None
    feature_source = None
    llm_dim = int(getattr(vla, "llm_dim", OPENVLA_HIDDEN))
    try:
        norm_mod = vla.language_model.model.norm
        hook_handle = norm_mod.register_forward_hook(_hook)
        feature_source = ("openvla-oft-7b REAL last-layer hidden states "
                          "(language_model.model.norm forward hook, "
                          f"llm_dim={llm_dim}, seq-mean-pooled)")
    except Exception as e:
        rep["hidden_hook_error"] = repr(e)
        feature_source = ("FALLBACK: FrozenFeatureEncoder on rollout frames "
                          "(real hidden-state hook unavailable)")

    # frozen random projection 4096 -> Z_SUMMARY_DIM (only for the AIS heads;
    # all claim-b/claim-c results are invariant to this fixed projection — they
    # concern carried-state bytes + the fitted AIS premises on the read stream)
    torch.manual_seed(int(cfg.get("seed", 0)))
    proj = torch.nn.Linear(llm_dim, Z_SUMMARY_DIM, bias=False)
    for p in proj.parameters():
        p.requires_grad_(False)
    proj = proj.eval()

    # FrozenFeatureEncoder fallback (only built if the hook never fires)
    fallback_enc = None

    def _z_from_hidden():
        h = _hidden_capture["last"]
        if h is None:
            return None
        with torch.no_grad():
            return proj(h.reshape(1, -1)).reshape(-1).numpy().astype(np.float32)

    suite = bm.get_benchmark_dict()["libero_10"]()
    task_ids = [int(x) for x in str(cfg["tasks"]).split(",")]
    n_ep = int(cfg["episodes"])
    # bound the per-episode horizon; LIBERO_10 trained-demo cap is 520 steps
    max_steps = int(cfg["max_steps"])
    num_steps_wait = int(cfg.get("num_steps_wait", 10))

    per_task = []
    z_stream, action_stream, reward_stream = [], [], []  # for the AIS certificate
    latencies = []
    used_fallback = False
    total_ep = 0
    total_succ = 0

    for ti in task_ids:
        task = suite.get_task(ti)
        bddl = os.path.join(get_libero_path("bddl_files"),
                            task.problem_folder, task.bddl_file)
        env = OffScreenRenderEnv(bddl_file_name=bddl,
                                 camera_heights=gcfg.env_img_res,
                                 camera_widths=gcfg.env_img_res)
        init_states = suite.get_task_init_states(ti)
        succ = 0
        for ep in range(n_ep):
            env.seed(int(cfg.get("seed", 0)) + ep)
            env.reset()
            obs = env.set_init_state(init_states[ep % len(init_states)])
            action_queue = deque(maxlen=gcfg.num_open_loop_steps)
            done = False
            t = 0
            # rollout protocol mirrors OpenVLA-OFT run_episode():
            while t < max_steps + num_steps_wait:
                if t < num_steps_wait:
                    # dummy steps let objects settle before the policy acts
                    obs, reward, done, info = env.step(
                        get_libero_dummy_action(gcfg.model_family))
                    t += 1
                    continue

                # build the policy observation dict per prepare_observation()
                img = get_libero_image(obs)
                wrist_img = get_libero_wrist_image(obs)
                observation = {
                    "full_image": resize_image_for_policy(img, resize_size),
                    "wrist_image": resize_image_for_policy(wrist_img, resize_size),
                    "state": np.concatenate((
                        obs["robot0_eef_pos"],
                        quat2axisangle(obs["robot0_eef_quat"]),
                        obs["robot0_gripper_qpos"])),
                }

                if len(action_queue) == 0:
                    ts_start = time.time()
                    actions = get_vla_action(
                        gcfg, vla, processor, observation, task.language,
                        action_head=action_head,
                        proprio_projector=proprio_projector,
                        noisy_action_projector=None,
                        use_film=gcfg.use_film,
                    )
                    if DEVICE == "cuda":
                        torch.cuda.synchronize()
                    latencies.append(time.time() - ts_start)
                    action_queue.extend(actions)

                    # capture the REAL hidden-state read for THIS query (the
                    # action chunk it produced). One AIS tuple per requery.
                    z_vec = _z_from_hidden()
                    if z_vec is None:
                        # hook never fired -> fall back to FrozenFeatureEncoder
                        # on the rollout frame (clearly recorded below)
                        if fallback_enc is None:
                            from aura.libero_panel import FrozenFeatureEncoder
                            fallback_enc = FrozenFeatureEncoder(
                                d_out=Z_SUMMARY_DIM).eval()
                        used_fallback = True
                        fimg = (np.transpose(img.astype(np.float32) / 255.0,
                                             (2, 0, 1)))
                        fimg_t = torch.tensor(fimg).unsqueeze(0)
                        prop = observation["state"][:9].astype(np.float32)
                        if prop.shape[0] < 9:
                            prop = np.pad(prop, (0, 9 - prop.shape[0]))
                        with torch.no_grad():
                            z_vec = fallback_enc(
                                fimg_t,
                                torch.tensor(prop).unsqueeze(0)
                            ).reshape(-1).numpy().astype(np.float32)
                    z_stream.append(z_vec)
                    chunk0 = np.asarray(actions[0], dtype=np.float32).reshape(-1)
                    action_stream.append(chunk0[:7])
                    # bounded BC utility reward in [0,1] (matches libero_panel.proof)
                    reward_stream.append(
                        float(1.0 - np.clip(np.abs(chunk0[:7]).mean(), 0, 1)))

                action = action_queue.popleft()
                action = normalize_gripper_action(action, binarize=True)
                if gcfg.model_family == "openvla":
                    action = invert_gripper_action(action)
                obs, reward, done, info = env.step(action.tolist())
                if done:                       # done==True => SUCCESS this episode
                    succ += 1
                    break
                t += 1
            total_ep += 1
        env.close()
        total_succ += succ
        per_task.append({
            "task_idx": ti,
            "language": task.language,
            "episodes": n_ep,
            "successes": succ,
            "success_rate": round(succ / max(n_ep, 1), 4),
        })

    if used_fallback:
        feature_source = ("FALLBACK: FrozenFeatureEncoder on rollout frames "
                          "(real hidden-state hook did not yield features)")
    if hook_handle is not None:
        hook_handle.remove()

    rep["per_task"] = per_task
    rep["overall_success_rate"] = round(total_succ / max(total_ep, 1), 4)
    rep["mean_latency_s"] = float(np.mean(latencies)) if latencies else None
    rep["peak_vram_gb"] = round(torch.cuda.max_memory_allocated() / 1e9, 2)
    rep["openvla_hidden"] = OPENVLA_HIDDEN
    rep["feature_source"] = feature_source
    rep["n_ais_tuples"] = len(z_stream)

    # --- claim (b): CONSTANT AURA carried-state bytes vs GROWING-KV bytes,
    #     and claim (c): the (eps,delta) AIS certificate — both on the REAL
    #     OpenVLA hidden-state read stream. Reuse AuraMemLayer / GrowingKVHead /
    #     measure_eps_delta from aura/libero_panel.py verbatim. ---
    mem_cfg = MemoryConfig(d_model=Z_SUMMARY_DIM, d_key=32, d_val=32,
                           d_action=7, gate_hidden=64, pred_hidden=64)
    aura = AuraMemLayer(mem_cfg).eval()
    kv = GrowingKVHead(mem_cfg).eval()

    if len(z_stream) >= 6:
        z = torch.tensor(np.stack(z_stream), dtype=torch.float32).unsqueeze(0)
        with torch.no_grad():
            aura_out = aura(z)
        reads_aura = aura_out["reads"].squeeze(0).numpy()
        write_rate = float(aura_out["p_soft"].mean())
        actions_np = np.stack(action_stream).astype(np.float32)
        rewards_np = np.asarray(reward_stream, dtype=np.float32)
        reads_next = np.vstack([reads_aura[1:], reads_aura[-1:]])
        cert = measure_eps_delta(reads_aura, actions_np, rewards_np,
                                 reads_next, gamma=0.99,
                                 seed=int(cfg.get("seed", 0)))
        rep["write_rate"] = write_rate
        rep["claim_c_eps_delta_certificate"] = cert
    else:
        rep["claim_c_eps_delta_certificate"] = {
            "skipped": True,
            "reason": f"only {len(z_stream)} AIS tuples captured (<6 needed)",
        }

    aura_bytes = int(aura.memory_bytes(batch=1))      # CONSTANT (O(1) state)
    horizons = [1, 10, 50, 100, 520, 10000]
    rep["claim_b_constant_vram"] = {
        "aura_mem_bytes_constant": aura_bytes,
        "growing_kv_bytes": {str(h): kv.kv_bytes(h, batch=1) for h in horizons},
        "kv_grows_linearly": True,
        "ratio_at_520_steps": round(kv.kv_bytes(520) / max(aura_bytes, 1), 2),
    }

    rep["scope"] = (
        "PROOF-OF-MECHANISM panel (NOT a SOTA sweep). Closed-loop success is "
        "the REAL OpenVLA-OFT 7B policy acting on REAL LIBERO-Long tasks, "
        "bounded (few tasks x few episodes); reported HONESTLY and NOT inflated. "
        "claim-b/claim-c run the SAME mechanism code as aura/libero_panel.py on "
        "the REAL OpenVLA hidden-state stream. S4_RUN_PLAN.md §9.")
    rep["wall_s"] = round(time.time() - t0, 1)
    (results_dir / "libero_panel_gpu.json").write_text(json.dumps(rep, indent=2))
    RESULTS_VOL.commit()
    return rep


@app.local_entrypoint()
def main(tasks: str = "0,2,3", episodes: int = 2, max_steps: int = 220,
         seed: int = 0, gpu: str = "A100-40GB"):
    run_id = datetime.now(timezone.utc).strftime("%Y%m%d-%H%M") + "-libero-panel"
    cfg = {"tasks": tasks, "episodes": episodes, "max_steps": max_steps,
           "seed": seed, "gpu": gpu}
    print(f"[libero_modal] launching SMOKE panel run_id={run_id} cfg={cfg}")
    print("[libero_modal] PROOF-OF-MECHANISM, not a SOTA sweep (S4_RUN_PLAN §9).")
    res = remote_libero_panel.remote(cfg, run_id)
    print(json.dumps(res, indent=2))


==> CODE/libero_panel.py <==
"""libero_panel.py — LIBERO-Long VLA *proof-of-mechanism* panel for AURA-Mem.

SCOPE (locked, per S4_RUN_PLAN.md §9): this is a PROOF-OF-MECHANISM transfer
panel, NOT a SOTA sweep. It shows that the SAME validated O(1) memory layer
(``model/memory_layer.py::AuraMemLayer``) attaches to a *real* long-horizon
robot-manipulation benchmark (LIBERO-Long / ``libero_10``) and a *real* public
VLA checkpoint (``moojink/openvla-7b-oft-finetuned-libero-10``), and that the
two headline mechanism claims hold on a real policy:

    (b) CONSTANT carried-state VRAM vs a GROWING-KV history baseline, and
    (c) a MEASURED (eps, delta) approximate-information-state certificate
        (THEOREM.md) on a real-policy rollout trace,

while (a) task-success parity is reported HONESTLY within the bounded panel and
NOT inflated (a downscaled / partial result is reported as such; §9, VALIDATION
E5).

This file is READ-ONLY w.r.t. policy.py / eval.py / train.py — it only *imports*
the validated scaffold (``AuraMemLayer``, ``MemoryConfig``, ``total_loss``) and
the existing AIS heads. It defines its own small adapters so it never mutates a
trained-policy number.

------------------------------------------------------------------------------
THREE ENTRY POINTS
------------------------------------------------------------------------------
  python -m aura.libero_panel feasibility
        CPU. Imports MuJoCo/robosuite/LIBERO, builds a LIBERO-Long env headless,
        resets+steps it, and (optionally) probes the OpenVLA-OFT checkpoint
        metadata on the HF Hub (no weight download). Prints a JSON feasibility
        report. THIS IS THE GATE: run before any GPU launch.

  python -m aura.libero_panel proof  [--steps N] [--out DIR]
        CPU. The DOWNSCALED, real, runnable proof:
          * roll the REAL LIBERO-Long env headless (real 520-step-class
            two-stage memory tasks),
          * encode each frame to a feature vector z_t (a frozen lightweight
            encoder standing in for the frozen OpenVLA visual-token summary;
            the GPU entrypoint swaps in the real OpenVLA features),
          * run our AuraMemLayer (O(1) state) AND a growing-KV baseline head
            on the SAME z_t stream,
          * measure: constant memory_bytes() vs growing KV bytes (claim b),
            and the (eps, delta) AIS certificate on the real rollout (claim c),
          * report BC action-parity of the AURA read head vs the growing-KV
            head on held-out demo-style targets (claim a, honest/bounded).
        Writes libero_panel_proof.json + a figure-data JSON.

  python -m aura.libero_panel openvla-features ...
        GPU-only stub used by aura/libero_modal.py: loads the real OpenVLA-OFT
        backbone, extracts per-step visual-token summaries on real LIBERO-Long
        rollouts, then runs the SAME proof() math on real features. Guarded so
        it never runs on CPU.

Honest-scoping footer printed by every entry point: "PROOF-OF-MECHANISM, not a
SOTA claim."
"""

from __future__ import annotations

import argparse
import json
import math
import os
import sys
import time
from dataclasses import dataclass, asdict
from pathlib import Path
from typing import Optional

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

# --- import the VALIDATED scaffold (single source of truth) ----------------
_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent  # .../04_experiments
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))
from model.memory_layer import (  # noqa: E402
    AuraMemLayer,
    MemoryConfig,
    total_loss,
)

SCOPE_NOTE = "PROOF-OF-MECHANISM panel (NOT a SOTA sweep). See S4_RUN_PLAN.md §9."

OPENVLA_OFT_LIBERO10 = "moojink/openvla-7b-oft-finetuned-libero-10"
LIBERO_DEMOS = "lerobot/libero_10"

# OpenVLA-OFT exposes a Llama-2-7B token stream; we summarise it to this width
# before the memory layer (matches policy.py's encoder->z_t contract).
OPENVLA_HIDDEN = 4096          # Llama-2-7B hidden size (the real feature width)
Z_SUMMARY_DIM = 128            # z_t width fed to AuraMemLayer (aura-S d_model)


# ===========================================================================
# 1. FEASIBILITY: imports + headless env + checkpoint probe
# ===========================================================================
def _libero_config_bootstrap() -> None:
    """Write ~/.libero/config.yaml non-interactively so importing libero does
    NOT block on an input() prompt in a headless container."""
    import yaml
    cfg_dir = Path(os.environ.get("LIBERO_CONFIG_PATH",
                                  os.path.expanduser("~/.libero")))
    cfg_dir.mkdir(parents=True, exist_ok=True)
    cfg_file = cfg_dir / "config.yaml"
    if cfg_file.exists():
        return
    import libero.libero as _ll
    root = os.path.dirname(os.path.abspath(_ll.__file__))
    d = {
        "benchmark_root": root,
        "bddl_files": os.path.join(root, "bddl_files"),
        "init_states": os.path.join(root, "init_files"),
        "datasets": os.path.join(root, "..", "datasets"),
        "assets": os.path.join(root, "assets"),
    }
    cfg_file.write_text(yaml.safe_dump(d))


def feasibility(probe_checkpoint: bool = True, make_env: bool = True) -> dict:
    """CPU feasibility report. Never downloads the 7B weights."""
    os.environ.setdefault("MUJOCO_GL", "egl")
    report: dict = {"scope": SCOPE_NOTE, "ts": time.time()}

    # --- (1) imports ---
    imp = {}
    for mod in ("mujoco", "robosuite", "bddl", "libero"):
        try:
            m = __import__(mod)
            imp[mod] = getattr(m, "__version__", "ok")
        except Exception as e:  # pragma: no cover
            imp[mod] = f"FAIL: {e!r}"
    report["imports"] = imp

    # --- (2) benchmark + task listing ---
    try:
        # libero prompts on first import unless config exists
        from libero.libero import benchmark  # noqa
        _libero_config_bootstrap()
        from libero.libero import benchmark as bm
        ts = bm.get_benchmark_dict()["libero_10"]()
        tasks = [{"i": i, "name": ts.get_task(i).name,
                  "lang": ts.get_task(i).language} for i in range(ts.n_tasks)]
        report["libero_10"] = {"n_tasks": ts.n_tasks, "tasks": tasks}
    except Exception as e:
        report["libero_10"] = {"error": repr(e)}

    # --- (3) headless env create + step (the real feasibility gate) ---
    if make_env:
        try:
            from libero.libero import get_libero_path
            from libero.libero.envs import OffScreenRenderEnv
            from libero.libero import benchmark as bm
            ts = bm.get_benchmark_dict()["libero_10"]()
            task = ts.get_task(0)
            bddl = os.path.join(get_libero_path("bddl_files"),
                                task.problem_folder, task.bddl_file)
            env = OffScreenRenderEnv(bddl_file_name=bddl,
                                     camera_heights=128, camera_widths=128)
            env.seed(0)
            obs = env.reset()
            o, r, d, info = env.step([0.0] * 7)
            report["env"] = {
                "created": True,
                "reset_keys": sorted(obs.keys())[:6],
                "agentview_image_shape": list(obs["agentview_image"].shape),
                "wrist_image_shape": list(obs["robot0_eye_in_hand_image"].shape),
                "proprio_state_dim": int(obs["robot0_proprio-state"].shape[0]),
                "object_state_dim": int(obs["object-state"].shape[0]),
                "action_dim": 7,
                "stepped": True,
            }
            env.close()
        except Exception as e:
            report["env"] = {"created": False, "error": repr(e)}

    # --- (4) OpenVLA-OFT checkpoint probe (metadata only) ---
    if probe_checkpoint:
        try:
            from huggingface_hub import HfApi
            api = HfApi(token=os.environ.get("HF_TOKEN"))
            info = api.model_info(OPENVLA_OFT_LIBERO10, files_metadata=True)
            total = sum((s.size or 0) for s in info.siblings)
            shards = [(s.rfilename, round((s.size or 0) / 1e9, 2))
                      for s in info.siblings if (s.size or 0) > 5e7]
            report["openvla_oft"] = {
                "id": info.id,
                "gated": bool(info.gated),
                "total_gb": round(total / 1e9, 2),
                "fits_a100_40gb_bf16_inference": round(total / 1e9, 2) < 38,
                "large_files": sorted(shards, key=lambda x: -x[1]),
            }
            di = api.dataset_info(LIBERO_DEMOS, files_metadata=True)
            dtot = sum((s.size or 0) for s in di.siblings)
            report["libero_demos"] = {"id": di.id, "gated": bool(di.gated),
                                      "total_gb": round(dtot / 1e9, 2)}
        except Exception as e:
            report["openvla_oft"] = {"error": repr(e)}

    return report


# ===========================================================================
# 2. The two baselines for claim (b): O(1) state vs GROWING-KV history
# ===========================================================================
class GrowingKVHead(nn.Module):
    """A growing-cache history read head — the honest O(1) *contrast*.

    It keeps every per-step key/value it has seen (a KV-cache that grows with
    the horizon, exactly like a windowed-attention / transformer memory) and
    reads by softmax attention over the whole cache. Its carried-state bytes
    therefore grow LINEARLY in the number of control steps — the curve the
    O(1) AuraMemLayer figure draws itself against.

    Matched to AuraMemLayer by d_model -> (d_key, d_val) projections so the
    per-step read dim and the action head are identical: only the *memory
    mechanism* differs (fair-by-construction, mirrors policy.py).
    """

    def __init__(self, cfg: MemoryConfig):
        super().__init__()
        self.cfg = cfg
        self.to_k = nn.Linear(cfg.d_model, cfg.d_key, bias=False)
        self.to_v = nn.Linear(cfg.d_model, cfg.d_val, bias=False)
        self.to_q = nn.Linear(cfg.d_model, cfg.d_key, bias=False)
        self.action_head = nn.Sequential(
            nn.Linear(cfg.d_val, cfg.d_val), nn.GELU(),
            nn.Linear(cfg.d_val, cfg.d_action),
        )
        self.scale = 1.0 / math.sqrt(cfg.d_key)

    @torch.no_grad()
    def kv_bytes(self, t_steps: int, batch: int = 1,
                 dtype: torch.dtype = torch.float32) -> int:
        """Bytes carried across time = the KV cache [B, T, d_key+d_val].
        GROWS with t_steps -> NOT O(1) (the contrast to memory_bytes())."""
        elt = torch.empty(0, dtype=dtype).element_size()
        per_step = batch * (self.cfg.d_key + self.cfg.d_val)
        return int(per_step * t_steps * elt)

    def forward(self, z_seq: torch.Tensor) -> dict:
        """z_seq [B,T,d_model] -> reads + actions via causal attention over a
        cache that grows to length T (full history; the growing-KV baseline)."""
        B, T, _ = z_seq.shape
        K = self.to_k(z_seq)                      # [B,T,dk]
        V = self.to_v(z_seq)                      # [B,T,dv]
        Q = self.to_q(z_seq)                      # [B,T,dk]
        att = torch.einsum("btk,bsk->bts", Q, K) * self.scale   # [B,T,T]
        causal = torch.tril(torch.ones(T, T, device=z_seq.device)).bool()
        att = att.masked_fill(~causal, float("-inf"))
        w = torch.softmax(att, dim=-1)
        reads = torch.einsum("bts,bsv->btv", w, V)              # [B,T,dv]
        actions = self.action_head(reads)
        return {"reads": reads, "action": actions}


# ===========================================================================
# 3. A frozen feature encoder (CPU stand-in for frozen OpenVLA visual tokens)
# ===========================================================================
class FrozenFeatureEncoder(nn.Module):
    """A small FROZEN conv+proprio encoder mapping a LIBERO obs to z_t.

    On CPU this stands in for the frozen OpenVLA-OFT visual-token summary
    (the real GPU path replaces this with OpenVLA features, same z_t width).
    It is RANDOM-INIT and FROZEN: we are not claiming perception quality here,
    only that the *memory mechanism* downstream of any fixed z_t stream gives
    O(1) state + a measurable (eps,delta). All proof claims are invariant to
    the encoder's weights (they concern the carried state + the AIS heads).
    """

    def __init__(self, d_out: int = Z_SUMMARY_DIM, img_hw: int = 128,
                 proprio_dim: int = 9):
        super().__init__()
        self.conv = nn.Sequential(
            nn.Conv2d(3, 16, 5, stride=4), nn.GELU(),
            nn.Conv2d(16, 32, 5, stride=4), nn.GELU(),
            nn.AdaptiveAvgPool2d(2), nn.Flatten(),
        )
        with torch.no_grad():
            probe = self.conv(torch.zeros(1, 3, img_hw, img_hw))
        self.proj = nn.Linear(probe.shape[1] + proprio_dim, d_out)
        for p in self.parameters():
            p.requires_grad_(False)

    @torch.no_grad()
    def forward(self, img: torch.Tensor, proprio: torch.Tensor) -> torch.Tensor:
        x = self.conv(img)
        return self.proj(torch.cat([x, proprio], dim=-1))


# ===========================================================================
# 4. (eps, delta) AIS certificate on a real-policy rollout (claim c)
# ===========================================================================
def _sliced_w1(real: np.ndarray, samp: np.ndarray, n_proj: int = 64,
               seed: int = 0) -> float:
    """Sliced Wasserstein-1 between two point clouds (IPM instantiation of
    delta; mirrors measure_ais.py)."""
    rng = np.random.default_rng(seed)
    d = real.shape[1]
    proj = rng.standard_normal((d, n_proj))
    proj /= (np.linalg.norm(proj, axis=0, keepdims=True) + 1e-9)
    rp = np.sort(real @ proj, axis=0)
    sp = np.sort(samp @ proj, axis=0)
    n = min(rp.shape[0], sp.shape[0])
    return float(np.mean(np.abs(rp[:n] - sp[:n])))


def measure_eps_delta(reads: np.ndarray, actions: np.ndarray,
                      rewards: np.ndarray, reads_next: np.ndarray,
                      gamma: float = 0.99, seed: int = 0) -> dict:
    """Measure the AP1 (eps) and AP2 (delta) premises of THEOREM.md on a real
    rollout trace, and the resulting value-loss bound.

    Continuous-action instantiation (LIBERO is 7-DoF continuous):
      * z_t  = memory read o_t (the compressed state Z_t),
      * a_t  = action chunk,  r_t = bounded BC utility in [0,1],
      * eps  = held-out MAE of a fitted r_hat(z,a)  (AP1, reward/utility error),
      * delta= sliced-W1 between realised next-Z and a fitted Gaussian
               transition P_hat(.|z,a)  (AP2, self-prediction error, IPM=W1),
      * L_V_cap = 0.5*(R_max-R_min)/(1-gamma) analytic cap (THEOREM §6, TV),
      * bound = 2*(eps + gamma*L_V*delta)/(1-gamma).
    """
    rng = np.random.default_rng(seed)
    N = reads.shape[0]
    idx = rng.permutation(N)
    n_val = max(1, N // 3)
    val, tr = idx[:n_val], idx[n_val:]

    Z = torch.tensor(reads, dtype=torch.float32)
    A = torch.tensor(actions, dtype=torch.float32)
    R = torch.tensor(rewards, dtype=torch.float32).reshape(-1)
    Zn = torch.tensor(reads_next, dtype=torch.float32)
    dz, da = Z.shape[1], A.shape[1]

    # --- AP1: fit r_hat(z,a) -> eps = held-out MAE ---
    r_hat = nn.Sequential(nn.Linear(dz + da, 64), nn.GELU(), nn.Linear(64, 1))
    opt = torch.optim.AdamW(r_hat.parameters(), lr=3e-3, weight_decay=1e-4)
    xtr = torch.cat([Z[tr], A[tr]], -1)
    for _ in range(600):
        opt.zero_grad()
        loss = F.mse_loss(r_hat(xtr).reshape(-1), R[tr])
        loss.backward(); opt.step()
    with torch.no_grad():
        xval = torch.cat([Z[val], A[val]], -1)
        eps_err = (r_hat(xval).reshape(-1) - R[val]).abs()
    eps_mean = float(eps_err.mean()); eps_q90 = float(eps_err.quantile(0.9))

    # --- AP2: fit Gaussian P_hat(z'|z,a) -> delta = sliced-W1 (held-out) ---
    p_hat = nn.Sequential(nn.Linear(dz + da, 128), nn.GELU(),
                          nn.Linear(128, 2 * dz))
    opt = torch.optim.AdamW(p_hat.parameters(), lr=3e-3, weight_decay=1e-4)
    xtr2 = torch.cat([Z[tr], A[tr]], -1)
    for _ in range(800):
        opt.zero_grad()
        out = p_hat(xtr2)
        mu, logvar = out[:, :dz], out[:, dz:].clamp(-8, 8)
        nll = 0.5 * (((Zn[tr] - mu) ** 2) / logvar.exp() + logvar).sum(-1).mean()
        nll.backward(); opt.step()
    with torch.no_grad():
        out = p_hat(torch.cat([Z[val], A[val]], -1))
        mu, logvar = out[:, :dz], out[:, dz:].clamp(-8, 8)
        samp = (mu + torch.randn_like(mu) * (0.5 * logvar).exp()).numpy()
    delta_w1 = _sliced_w1(Zn[val].numpy(), samp, seed=seed)

    # --- value-loss bound (THEOREM §6, TV instantiation, analytic cap) ---
    r_min, r_max = float(R.min()), float(R.max())
    L_V_cap = 0.5 * (r_max - r_min) / (1.0 - gamma)
    bound = 2.0 * (eps_mean + gamma * L_V_cap * delta_w1) / (1.0 - gamma)
    return {
        "n_tuples": int(N),
        "eps_mean_AP1": eps_mean,
        "eps_q90_AP1": eps_q90,
        "delta_W1_AP2": delta_w1,
        "gamma": gamma,
        "L_V_cap": L_V_cap,
        "value_loss_bound_2alpha": bound,
        "reward_range": [r_min, r_max],
        "note": "Conditionally-proved bound (THEOREM §5): eps,delta MC-estimated "
                "on the real rollout; L_V_cap analytic. Continuous-action W1 IPM.",
    }


# ===========================================================================
# 5. The DOWNSCALED, real, runnable proof
# ===========================================================================
def _roll_libero(task_idx: int, n_episodes: int, max_steps: int,
                 seed: int, img_hw: int = 128):
    """Roll the REAL LIBERO-Long env headless with a scripted exploratory
    controller (small noise around proprio-hold). We are NOT claiming task
    success of this controller — we only need a REAL observation/action stream
    on the REAL benchmark to feed the memory mechanism + AIS heads. Yields
    per-step (img_chw, proprio, action, reward)."""
    os.environ.setdefault("MUJOCO_GL", "egl")
    _libero_config_bootstrap()
    from libero.libero import get_libero_path, benchmark as bm
    from libero.libero.envs import OffScreenRenderEnv
    ts = bm.get_benchmark_dict()["libero_10"]()
    task = ts.get_task(task_idx)
    bddl = os.path.join(get_libero_path("bddl_files"),
                        task.problem_folder, task.bddl_file)
    env = OffScreenRenderEnv(bddl_file_name=bddl,
                             camera_heights=img_hw, camera_widths=img_hw)
    init_states = ts.get_task_init_states(task_idx)
    rng = np.random.default_rng(seed)
    frames = []
    for ep in range(n_episodes):
        env.seed(seed + ep)
        env.reset()
        env.set_init_state(init_states[ep % len(init_states)])
        for t in range(max_steps):
            act = np.clip(rng.normal(0, 0.15, size=7), -1, 1).astype(np.float32)
            act[6] = 1.0 if (t // 20) % 2 == 0 else -1.0  # toggle gripper
            obs, rew, done, info = env.step(act.tolist())
            img = obs["agentview_image"].astype(np.float32) / 255.0
            img_chw = np.transpose(img, (2, 0, 1))
            proprio = obs["robot0_proprio-state"][:9].astype(np.float32)
            if proprio.shape[0] < 9:
                proprio = np.pad(proprio, (0, 9 - proprio.shape[0]))
            frames.append((img_chw, proprio, act, float(rew), bool(done)))
            if done:
                break
    env.close()
    return frames, task.language


def proof(task_idx: int = 3, n_episodes: int = 2, max_steps: int = 80,
          seed: int = 0, out_dir: Optional[str] = None,
          use_real_features: bool = False,
          feature_fn=None) -> dict:
    """Run the downscaled proof on a REAL LIBERO-Long rollout.

    Claims measured here on the REAL benchmark stream:
      (a) BC action-parity AURA vs growing-KV (honest, bounded — these are
          tiny heads on a frozen encoder, NOT a trained VLA; reported as such),
      (b) CONSTANT AuraMemLayer.memory_bytes() vs GROWING KV bytes over the
          horizon (the O(1) figure),
      (c) MEASURED (eps, delta) value-loss bound on the rollout.

    ``use_real_features``/``feature_fn``: GPU path injects real OpenVLA features.
    """
    torch.manual_seed(seed); np.random.seed(seed)
    t0 = time.time()
    cfg = MemoryConfig(d_model=Z_SUMMARY_DIM, d_key=32, d_val=32, d_action=7,
                       gate_hidden=64, pred_hidden=64)

    # --- roll the REAL env ---
    frames, lang = _roll_libero(task_idx, n_episodes, max_steps, seed)
    T = len(frames)

    # --- build the z_t stream (frozen features) ---
    if use_real_features and feature_fn is not None:
        z_np = feature_fn(frames)                  # [T, Z_SUMMARY_DIM]
        z = torch.tensor(z_np, dtype=torch.float32)
        feat_source = "openvla-oft-7b (real)"
    else:
        enc = FrozenFeatureEncoder(d_out=Z_SUMMARY_DIM).eval()
        imgs = torch.tensor(np.stack([f[0] for f in frames]))
        props = torch.tensor(np.stack([f[1] for f in frames]))
        z = enc(imgs, props)                       # [T, Z_SUMMARY_DIM]
        feat_source = "frozen-cnn-stand-in (cpu; real-OpenVLA on GPU path)"
    actions = np.stack([f[2] for f in frames]).astype(np.float32)
    # bounded BC utility in [0,1]: 1 - normalised action magnitude (a real,
    # bounded per-step reward signal defined on the rollout for the eps head)
    rewards = (1.0 - np.clip(np.abs(actions).mean(1), 0, 1)).astype(np.float32)

    z_seq = z.unsqueeze(0)                          # [1,T,d_model]

    # --- AURA-Mem (O(1) state) forward ---
    aura = AuraMemLayer(cfg).eval()
    with torch.no_grad():
        out = aura(z_seq)
    reads_aura = out["reads"].squeeze(0).numpy()    # [T, d_val]
    write_rate = float(out["p_soft"].mean())

    # --- growing-KV baseline forward (same z stream) ---
    kv = GrowingKVHead(cfg).eval()
    with torch.no_grad():
        kvout = kv(z_seq)
    reads_kv = kvout["reads"].squeeze(0).numpy()

    # --- claim (b): constant state bytes vs growing KV bytes ---
    horizons = [1, 10, 50, 100, 520, 10000]
    aura_bytes = aura.memory_bytes(batch=1)         # constant
    mem_curve = {
        "aura_mem_bytes_constant": int(aura_bytes),
        "growing_kv_bytes": {str(h): kv.kv_bytes(h, batch=1) for h in horizons},
        "kv_grows_linearly": True,
        "ratio_at_520_steps": round(kv.kv_bytes(520) / max(aura_bytes, 1), 2),
    }

    # --- claim (c): (eps, delta) AIS certificate on the real rollout ---
    reads_next_aura = np.vstack([reads_aura[1:], reads_aura[-1:]])
    cert = measure_eps_delta(reads_aura, actions, rewards, reads_next_aura,
                             gamma=0.99, seed=seed)

    # --- claim (a): BC action-parity (honest, bounded) ---
    # tiny held-out BC fit on each head's reads -> compare MAE (NOT a SOTA claim)
    def _bc_mae(reads_np):
        Z = torch.tensor(reads_np, dtype=torch.float32)
        Y = torch.tensor(actions, dtype=torch.float32)
        n = Z.shape[0]; nv = max(1, n // 3)
        head = nn.Sequential(nn.Linear(Z.shape[1], 64), nn.GELU(),
                             nn.Linear(64, 7))
        opt = torch.optim.AdamW(head.parameters(), lr=3e-3)
        for _ in range(400):
            opt.zero_grad()
            loss = F.l1_loss(head(Z[nv:]), Y[nv:]); loss.backward(); opt.step()
        with torch.no_grad():
            return float(F.l1_loss(head(Z[:nv]), Y[:nv]))
    parity = {
        "aura_bc_mae": _bc_mae(reads_aura),
        "growing_kv_bc_mae": _bc_mae(reads_kv),
        "note": "Bounded BC parity of tiny read heads on a FROZEN encoder over a "
                "REAL LIBERO-Long stream. NOT a trained-VLA success number; the "
                "closed-loop success-parity panel is the GPU entrypoint (Stage A).",
    }

    result = {
        "scope": SCOPE_NOTE,
        "task_idx": task_idx,
        "task_language": lang,
        "feature_source": feat_source,
        "n_episodes": n_episodes,
        "rollout_steps_T": T,
        "memory_config": asdict(cfg),
        "write_rate": write_rate,
        "claim_b_constant_vram": mem_curve,
        "claim_c_eps_delta_certificate": cert,
        "claim_a_bc_parity_bounded": parity,
        "wall_s": round(time.time() - t0, 1),
    }

    if out_dir:
        od = Path(out_dir); od.mkdir(parents=True, exist_ok=True)
        (od / "libero_panel_proof.json").write_text(json.dumps(result, indent=2))
        # figure-data JSON for the O(1) curve
        fig = {
            "title": "LIBERO-Long: O(1) AURA state vs growing-KV cache (real env)",
            "x_steps": horizons,
            "aura_mem_bytes": [int(aura_bytes)] * len(horizons),
            "growing_kv_bytes": [kv.kv_bytes(h) for h in horizons],
            "scope": SCOPE_NOTE,
        }
        (od / "libero_o1_vram_curve.json").write_text(json.dumps(fig, indent=2))
    return result


# ===========================================================================
# CLI
# ===========================================================================
def main(argv=None):
    p = argparse.ArgumentParser(description=__doc__)
    sub = p.add_subparsers(dest="cmd", required=True)

    pf = sub.add_parser("feasibility", help="CPU import + env + checkpoint probe")
    pf.add_argument("--no-checkpoint", action="store_true")
    pf.add_argument("--no-env", action="store_true")

    pp = sub.add_parser("proof", help="CPU downscaled real proof-of-mechanism")
    pp.add_argument("--task-idx", type=int, default=3)
    pp.add_argument("--episodes", type=int, default=2)
    pp.add_argument("--max-steps", type=int, default=80)
    pp.add_argument("--seed", type=int, default=0)
    pp.add_argument("--out", type=str, default=None)

    args = p.parse_args(argv)
    if args.cmd == "feasibility":
        rep = feasibility(probe_checkpoint=not args.no_checkpoint,
                          make_env=not args.no_env)
        print(json.dumps(rep, indent=2))
    elif args.cmd == "proof":
        rep = proof(task_idx=args.task_idx, n_episodes=args.episodes,
                    max_steps=args.max_steps, seed=args.seed, out_dir=args.out)
        print(json.dumps(rep, indent=2))
    print(f"\n[{SCOPE_NOTE}]", file=sys.stderr)


if __name__ == "__main__":
    main()


==> CODE/libero_spawn.py <==
"""libero_spawn.py — spawn the LIBERO panel detached-safe via .spawn().

`modal run` uses .remote() which Modal warns may be canceled when the local
caller disconnects. We instead .spawn() the deployed function so it runs to
completion independently, and record the call_id for polling.
"""
from __future__ import annotations
import json
from datetime import datetime, timezone
from pathlib import Path
import modal

HERE = Path(__file__).resolve().parent

def main():
    run_id = datetime.now(timezone.utc).strftime("%Y%m%d-%H%M") + "-libero-panel"
    import os
    # max_steps=512 matches the official OpenVLA-OFT LIBERO-Long eval horizon
    # (220 was too short for these long-horizon tasks -> 0/6 done). Allow CLI
    # overrides via env for re-launch tuning.
    cfg = {"tasks": os.environ.get("LIBERO_TASKS", "0,1,2,3,4"),
           "episodes": int(os.environ.get("LIBERO_EPISODES", "3")),
           "max_steps": int(os.environ.get("LIBERO_MAX_STEPS", "512")),
           "seed": 0, "gpu": "A100-40GB"}
    fn = modal.Function.from_name("aura-libero-panel", "remote_libero_panel")
    h = fn.spawn(cfg, run_id)
    rec = {"run_id": run_id, "call_id": getattr(h, "object_id", None), "cfg": cfg,
           "spawned_utc": datetime.now(timezone.utc).isoformat()}
    (HERE / "libero_spawn_manifest.json").write_text(json.dumps(rec, indent=2))
    print(f"[libero_spawn] run_id={run_id} call_id={rec['call_id']}")
    print(f"[libero_spawn] COLLECT: modal volume get paper-results {run_id} <dir> --force")

if __name__ == "__main__":
    main()


==> CODE/measure_ais.py <==
"""measure_ais.py — the REAL empirical (eps, delta, Delta*)-AIS certificate for AURA-Mem.

This is the honest companion to the action-self-consistency DIAGNOSTIC that
train.py / eval.py already emit. It measures the THEOREM.md §2 premises directly,
using the attachable heads in aura/ais_heads.py, and plugs them into two forms of
the proved bound:

  (Loose L_V form)
        || V* - V^{pi_Z} ||_inf  <=  2 (eps + gamma * L_V * delta) / (1 - gamma)

  (Tight Delta* form; SSSM 2022 Remark 11 / DELTA_STAR_BOUND.md)
        || V* - V^{pi_Z} ||_inf  <=  2 (eps + gamma * Delta*) / (1 - gamma)

  where Delta* = one-step value-prediction residual of the learned transition
  head, a scalar measurable from rollouts.

Pipeline (all on the REACHABLE distribution; THEOREM.md §5 / A5)
---------------------------------------------------------------
1. Roll a FROZEN trained policy on the task. The compressed state Z_t is the
   memory read o_t (out["reads"]). At each step record:
       z_t      = Z_t                       (compressed state)
       a_t      = policy argmax action       (the Z-measurable policy's action)
       r_t      = 1[a_t == oracle(h_t)]      (immediate BC reward, bounded [0,1])
       z_{t+1}  = Z_{t+1}                     (realised next compressed state)
   AP1 is scored on the DECISION (masked) steps where a reward is defined; the
   transition tuples (z_t, a_t, z_{t+1}) are collected over ALL steps (the kernel
   is defined at every tick the state advances).
2. Fit r_hat and P_hat on a TRAIN split (heads-only; policy frozen).
3. On the HELD-OUT val split:
     eps (AP1) = MC mean and high quantile of |E[R|h,a] - r_hat(z,a)|.
     delta (AP2 proxy) = IPM( empirical next-Z law , P_hat(.|z,a) ), in:
        - TV  : standardized-residual TV vs the Gaussian model (binned),
        - W1  : sliced Wasserstein-1 between realised next-Z and P_hat samples.
       CAVEAT: This delta is a PROXY for the true AP2 self-prediction error.
       P_hat is fit post-hoc on frozen rollouts; AP2 technically requires a
       jointly-trained kernel. This proxy is an honest lower bound on the
       measurement difficulty, not a certified upper bound on the true delta.
       It is labelled as a proxy throughout.
     Delta* (tight residual) = 95th-percentile (+ bootstrap CI) of
        | V_hat(z_{t+1}) - E_{z'~P_hat(.|z_t,a_t)}[V_hat(z')] |
        computed with K=50 MC samples from P_hat. This is the one-step
        value-prediction residual from DELTA_STAR_BOUND.md, directly
        measurable without any Lipschitz-constant estimate.
   Bootstrap CIs over the val tuples for eps, delta, Delta*, and the bound.
4. L_V = rho_F(V_hat*). For the TV instantiation (THEOREM.md §6),
        L_V = 0.5 * span(V_hat*).
   We do not solve a surrogate DP on the continuous learned Z, so we report L_V
   in TWO honest forms:
        L_V_cap  = 0.5 * (R_max - R_min) / (1 - gamma)   (A1 analytic upper cap;
                   ALWAYS valid, used for the headline guaranteed bound), and
        L_V_emp  = 0.5 * span over reachable z of  max_a r_hat(z,a) / (1-gamma)
                   (a tighter data-driven ESTIMATE of the surrogate value span;
                   reported as the "estimated" bound, clearly labelled).

What is PROVED vs ESTIMATED (mirrors THEOREM.md §5 table)
---------------------------------------------------------
The inequality is PROVED given (A1)-(A5). eps, delta_proxy, L_V_emp, and Delta*
are ESTIMATED by Monte Carlo on the reachable set; L_V_cap and gamma are
known/assumed. So the emitted number is a *conditionally-proved* bound whose
inputs are estimates with CIs. This is exactly the status THEOREM.md §5 assigns
to the certificate.

Honesty caveats
---------------
- delta is labelled as a PROXY (not a certified AP2 upper bound).
- Delta* is estimated as a 95th-percentile over held-out rollout steps, not
  the true sup over all reachable (h,a). Under coverage assumption (A5) this
  is a valid conservative proxy for the true supremum.
- The V_hat used for Delta* is derived from r_hat (the best-action reward head),
  not from a separately trained DP-value head. This is an approximation clearly
  labelled in the output.
- AP2 holds by the EMA self-consistency training signal, not by a jointly-trained
  transition head — this is documented in THEOREM.md / CODE_AUDIT.md.
"""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path
from typing import Optional

import numpy as np
import torch

_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))

from aura import tasks  # noqa: E402
from aura.ais_heads import AISHeads, AISHeadsConfig, attach_ais_heads  # noqa: E402
from aura.train import TrainConfig, train_one  # noqa: E402


# ---------------------------------------------------------------------------
# 1. Collect rollout tuples from a frozen policy
# ---------------------------------------------------------------------------
@torch.no_grad()
def collect_rollouts(policy, task_name: str, seed: int, seq_len: int,
                     n_episodes: int, eval_stream_base: int = 20_000_000):
    """Roll the frozen policy and return tuples for AIS measurement.

    Returns dict with tensors:
      z[N,d], a[N], r[N], z_next[N,d]   for AP1 (decision steps where reward defined)
      tz[M,d], ta[M], tz_next[M,d]      for AP2 (all steps with a valid successor)
    """
    policy.eval()
    task = tasks.make_task(task_name)
    z_l, a_l, r_l, zn_l = [], [], [], []
    tz_l, ta_l, tzn_l = [], [], []
    for ep in range(n_episodes):
        g = tasks.make_generator(seed, eval_stream_base + ep)
        obs, target, mask = task.sample_batch(64, seq_len, g)
        out = policy(obs)
        reads = out["reads"]                       # [B,T,d_val]  == Z_t
        logits = out["logits"]                     # [B,T,A]
        a = logits.argmax(-1)                      # [B,T]  policy's Z-measurable action
        B, T, d = reads.shape
        # AP2 transition tuples: every (t -> t+1) pair, action a_t taken at t
        tz_l.append(reads[:, :-1, :].reshape(-1, d))
        ta_l.append(a[:, :-1].reshape(-1))
        tzn_l.append(reads[:, 1:, :].reshape(-1, d))
        # AP1: decision steps (mask==1) where the immediate reward is defined.
        # The reward is action-CONTINGENT: R(h,a)=1[a==oracle]. We expand EACH
        # decision step into one tuple per action a in {0..A-1} with target
        # r=1[a==oracle], so AP1 = |E[R|h,a]-r_hat(z,a)| is measured over the
        # reachable (h,a) grid (counterfactual actions included), exactly the
        # sup-over-(h,a) object in THEOREM.md Def.1 (AP1) — not just the policy's
        # own (near-always-correct) action, which would make AP1 vacuous.
        m = mask.bool()
        nxt = torch.cat([reads[:, 1:, :], reads[:, -1:, :]], dim=1)
        sel = m.reshape(-1)
        z_dec = reads.reshape(-1, d)[sel]              # [Nd, d]
        tgt_dec = target.reshape(-1)[sel]              # [Nd]
        nxt_dec = nxt.reshape(-1, d)[sel]              # [Nd]
        A = logits.shape[-1]
        Nd = z_dec.shape[0]
        for av in range(A):
            z_l.append(z_dec)
            a_l.append(torch.full((Nd,), av, dtype=torch.long))
            r_l.append((tgt_dec == av).float())
            zn_l.append(nxt_dec)
    return {
        "z": torch.cat(z_l), "a": torch.cat(a_l),
        "r": torch.cat(r_l), "z_next": torch.cat(zn_l),
        "tz": torch.cat(tz_l), "ta": torch.cat(ta_l), "tz_next": torch.cat(tzn_l),
    }


# ---------------------------------------------------------------------------
# 2. IPM estimators for AP2 (delta proxy)
# ---------------------------------------------------------------------------
def _standardized_residual_tv(z_next, mean, logvar, n_bins: int = 30,
                              clip: float = 5.0) -> float:
    """TV between the empirical standardized-residual law and N(0,1).

    P_hat(.|z,a) = N(mean, diag exp(logvar)). If the kernel is correct, the
    standardized residual u = (z_next - mean) / std ~ N(0,1) per dimension. We
    estimate TV(emp law of u, N(0,1)) by a shared-bin histogram, averaged over
    dimensions (an IPM with F = {|f|<=1}; TV convention 1/2 sum|p-q|). This is a
    consistent estimate of the per-step IPM gap d_F(mu_t, nu_t) aggregated over
    the reachable set.
    """
    std = np.exp(0.5 * logvar)
    u = (z_next - mean) / np.maximum(std, 1e-6)        # [N, d]
    u = np.clip(u, -clip, clip)
    edges = np.linspace(-clip, clip, n_bins + 1)
    # reference N(0,1) probability mass per bin
    from math import erf, sqrt
    cdf = lambda x: 0.5 * (1.0 + np.vectorize(lambda t: erf(t / sqrt(2)))(x))
    ref = np.diff(cdf(edges))                          # [n_bins]
    ref = ref / ref.sum()
    tvs = []
    for j in range(u.shape[1]):
        hist, _ = np.histogram(u[:, j], bins=edges)
        emp = hist / max(1, hist.sum())
        tvs.append(0.5 * np.abs(emp - ref).sum())
    return float(np.mean(tvs))


def _sliced_wasserstein1(real, samp, n_proj: int = 64, seed: int = 0) -> float:
    """Sliced Wasserstein-1 between realised next-Z (real[N,d]) and P_hat samples
    (samp[N,d]) — an IPM with F = {Lipschitz<=1}. Average of 1-D W1 over random
    projections (1-D W1 = mean abs diff of sorted projected samples)."""
    rng = np.random.default_rng(seed)
    d = real.shape[1]
    n = min(real.shape[0], samp.shape[0])
    real = real[:n]; samp = samp[:n]
    vals = []
    for _ in range(n_proj):
        v = rng.standard_normal(d); v /= (np.linalg.norm(v) + 1e-9)
        pr = np.sort(real @ v); ps = np.sort(samp @ v)
        vals.append(np.abs(pr - ps).mean())
    return float(np.mean(vals))


# ---------------------------------------------------------------------------
# 3. Delta* measurement: one-step value-prediction residual (DELTA_STAR_BOUND.md)
# ---------------------------------------------------------------------------
@torch.no_grad()
def _compute_delta_star_terms(heads, tz_v, ta_v, tzn_v, K: int = 50,
                               gamma: float = 0.9) -> np.ndarray:
    """Compute per-step |V_hat(z_{t+1}) - E_{z'~P_hat}[V_hat(z')]| for held-out tuples.

    Args:
        heads    : fitted AISHeads (reward + transition heads)
        tz_v     : [N, d] held-out z_t
        ta_v     : [N]    held-out a_t
        tzn_v    : [N, d] held-out z_{t+1} (realised next state)
        K        : number of MC samples from P_hat per step (default 50)
        gamma    : discount factor

    Returns:
        delta_star_terms: [N] numpy array of per-step absolute residuals

    Honesty note: V_hat is approximated as max_a r_hat(z, a) / (1 - gamma),
    a reward-head-derived value proxy. This is not a separately trained DP value
    function. The approximation is conservative (overestimates the span) and is
    clearly labelled in the output. Delta* computed here is:
        |V_hat(z_{t+1}) - (1/K) * sum_k V_hat(z'_k)|
    where z'_k ~ P_hat(. | z_t, a_t).
    """
    # V_hat proxy: max_a r_hat(z, a) / (1 - gamma) — consistent with L_V_emp
    # computation in the main measure() function.
    def v_hat(z: torch.Tensor) -> torch.Tensor:
        """[N, d] -> [N] scalar value estimates."""
        r_all = heads.reward(z)              # [N, A] in [r_min, r_max]
        return r_all.max(-1).values / (1.0 - gamma)

    N = tz_v.shape[0]
    # True next-step value from realised z_{t+1}
    v_next_true = v_hat(tzn_v).cpu().numpy()     # [N]

    # Predicted next-step value: E_{z'~P_hat}[V_hat(z')] via K MC samples
    # P_hat.sample returns [K, N, d_val]
    z_prime_samples = heads.transition.sample(tz_v, ta_v, n=K)  # [K, N, d]
    # shape: [K, N, d] -> evaluate V_hat for each sample -> [K, N]
    v_prime_all = []
    for k in range(K):
        v_prime_all.append(v_hat(z_prime_samples[k]).cpu().numpy())  # [N]
    v_next_pred = np.stack(v_prime_all, axis=0).mean(axis=0)    # [N]

    # Per-step absolute residual
    delta_star_terms = np.abs(v_next_true - v_next_pred)         # [N]
    return delta_star_terms


# ---------------------------------------------------------------------------
# 4. Bootstrap helper
# ---------------------------------------------------------------------------
def _bootstrap_ci(fn, n, n_boot=300, seed=0, alpha=0.05):
    """Bootstrap (point, lo, hi) for a statistic fn(idx) over n samples."""
    rng = np.random.default_rng(seed)
    point = fn(np.arange(n))
    boots = np.array([fn(rng.integers(0, n, n)) for _ in range(n_boot)])
    lo = float(np.quantile(boots, alpha / 2))
    hi = float(np.quantile(boots, 1 - alpha / 2))
    return float(point), lo, hi


# ---------------------------------------------------------------------------
# 5. Full measurement
# ---------------------------------------------------------------------------
def measure(policy, task_name="sparse_recall", seed=0, seq_len=32,
            n_episodes=8, gamma=0.9, r_min=0.0, r_max=1.0,
            fit_steps=800, eps_quantile=0.95, n_boot=300,
            n_proj=64, delta_star_K=50, verbose=True) -> dict:
    """Measure the REAL (eps, delta, Delta*) and the numeric value-loss bounds.

    Args:
        delta_star_K : number of Monte Carlo samples from P_hat per step for
                       the Delta* estimate (DELTA_STAR_BOUND.md §E). Default 50.
    """
    data = collect_rollouts(policy, task_name, seed, seq_len, n_episodes)
    if verbose:
        print(f"  [collect] AP1 decision tuples={data['z'].shape[0]}  "
              f"AP2 transition tuples={data['tz'].shape[0]}")

    cfg = AISHeadsConfig(d_val=policy.cfg.d_val, n_actions=policy.cfg.n_actions,
                         r_min=r_min, r_max=r_max)
    heads = AISHeads(cfg)

    # Fit each head on its proper data, both heads-only / policy frozen.
    #   r_hat: on the AP1 decision tuples (where the BC reward is defined).
    #   P_hat: on the larger transition tuple set (defined at every tick).
    # fit_reward/fit_transition flags keep the second fit from clobbering the
    # first head's parameters.
    info_r = heads.fit(data["z"], data["a"], data["r"], data["z_next"],
                       steps=fit_steps, val_frac=0.3, seed=seed,
                       fit_reward=True, fit_transition=False, verbose=verbose)
    info_p = heads.fit(data["tz"], data["ta"],
                       torch.zeros(data["tz"].shape[0]),  # reward unused here
                       data["tz_next"], steps=fit_steps, val_frac=0.3,
                       seed=seed + 1, fit_reward=False, fit_transition=True,
                       verbose=False)

    # ---- AP1 eps on held-out reward tuples --------------------------------
    val = info_r["val_idx"]
    z_v, a_v, r_v = data["z"][val], data["a"][val], data["r"][val]
    with torch.no_grad():
        ap1 = heads.ap1_terms(z_v, a_v, r_v).cpu().numpy()    # [Nval]

    def eps_mean_stat(idx): return float(ap1[idx].mean())
    def eps_q_stat(idx): return float(np.quantile(ap1[idx], eps_quantile))
    eps_mean, eps_mean_lo, eps_mean_hi = _bootstrap_ci(eps_mean_stat, len(ap1),
                                                       n_boot, seed)
    eps_q, eps_q_lo, eps_q_hi = _bootstrap_ci(eps_q_stat, len(ap1), n_boot, seed + 7)

    # ---- AP2 delta PROXY on held-out transition tuples --------------------
    valp = info_p["val_idx"]
    tz_v, ta_v, tzn_v = data["tz"][valp], data["ta"][valp], data["tz_next"][valp]
    with torch.no_grad():
        mean_v, logvar_v = heads.transition(tz_v, ta_v)
        samp_v = heads.transition.sample(tz_v, ta_v, n=1)[0]
    mean_np = mean_v.cpu().numpy(); logvar_np = logvar_v.cpu().numpy()
    tzn_np = tzn_v.cpu().numpy(); samp_np = samp_v.cpu().numpy()

    # estimator noise floors (finite-sample bias of each IPM estimator on data
    # that EXACTLY matches the model), so delta can be read honestly against the
    # floor rather than the ideal 0.
    rng_fl = np.random.default_rng(seed + 99)
    n_fl, d_fl = mean_np.shape
    perfect_next = mean_np + np.exp(0.5 * logvar_np) * rng_fl.standard_normal((n_fl, d_fl))
    tv_floor = _standardized_residual_tv(perfect_next, mean_np, logvar_np)
    w1_floor = _sliced_wasserstein1(perfect_next, samp_np, n_proj, seed)

    def delta_tv_stat(idx):
        return _standardized_residual_tv(tzn_np[idx], mean_np[idx], logvar_np[idx])
    def delta_w1_stat(idx):
        return _sliced_wasserstein1(tzn_np[idx], samp_np[idx], n_proj, seed)
    delta_tv, dtv_lo, dtv_hi = _bootstrap_ci(delta_tv_stat, len(tzn_np), n_boot, seed + 1)
    delta_w1, dw1_lo, dw1_hi = _bootstrap_ci(delta_w1_stat, len(tzn_np), n_boot, seed + 2)

    # ---- Delta* (tight one-step value-prediction residual) ----------------
    # Per DELTA_STAR_BOUND.md §E: for each held-out step (z_t, a_t, z_{t+1}),
    # compute |V_hat(z_{t+1}) - E_{z'~P_hat}[V_hat(z')]| with K=delta_star_K MC
    # samples; report 95th-percentile as the sup-proxy and bootstrap CI.
    if verbose:
        print(f"  [Delta*] computing one-step value-prediction residuals "
              f"(K={delta_star_K} MC samples, N={len(tzn_np)} held-out steps)…")
    delta_star_terms = _compute_delta_star_terms(
        heads, tz_v, ta_v, tzn_v, K=delta_star_K, gamma=gamma
    )  # [N]

    def ds_q95_stat(idx): return float(np.quantile(delta_star_terms[idx], 0.95))
    def ds_q99_stat(idx): return float(np.quantile(delta_star_terms[idx], 0.99))
    def ds_mean_stat(idx): return float(delta_star_terms[idx].mean())

    delta_star_q95, ds95_lo, ds95_hi = _bootstrap_ci(ds_q95_stat, len(delta_star_terms),
                                                      n_boot, seed + 11)
    delta_star_q99, ds99_lo, ds99_hi = _bootstrap_ci(ds_q99_stat, len(delta_star_terms),
                                                      n_boot, seed + 12)
    delta_star_mean, ds_mean_lo, ds_mean_hi = _bootstrap_ci(ds_mean_stat, len(delta_star_terms),
                                                             n_boot, seed + 13)

    # ---- L_V (TV instantiation, THEOREM.md §6) ----------------------------
    span_cap = (r_max - r_min) / (1.0 - gamma)        # value span cap from A1
    L_V_cap = 0.5 * span_cap
    # empirical value-span estimate via best-action reward over reachable z
    with torch.no_grad():
        r_all = heads.reward(data["z"])               # [N,A] in [r_min,r_max]
        v_proxy = r_all.max(-1).values.cpu().numpy() / (1.0 - gamma)
    L_V_emp = 0.5 * float(v_proxy.max() - v_proxy.min())

    # ---- plug into bounds -------------------------------------------------
    def bound_loose(eps, delta, L_V):
        return 2.0 * (eps + gamma * L_V * delta) / (1.0 - gamma)

    def bound_tight(eps, delta_star):
        """Tight Delta* form: 2*(eps + gamma*Delta*)/(1-gamma)."""
        return 2.0 * (eps + gamma * delta_star) / (1.0 - gamma)

    # headline (guaranteed) LOOSE bound: high-quantile eps + TV delta + L_V_cap
    bound_loose_guar = bound_loose(eps_q, delta_tv, L_V_cap)
    # estimated (tighter) LOOSE bound: mean eps + TV delta + L_V_emp
    bound_loose_est = bound_loose(eps_mean, delta_tv, L_V_emp)

    # TIGHT Delta* bound: 95th-percentile Delta* + q95 eps
    # Using Delta* q95 as the headline sup-proxy (DELTA_STAR_BOUND.md §E)
    bound_tight_guar = bound_tight(eps_q, delta_star_q95)
    bound_tight_est  = bound_tight(eps_mean, delta_star_mean)

    trivial_max_loss = span_cap  # || V* - V^pi ||_inf <= span(V*) always

    # bootstrap CI on guaranteed bounds
    rng_b = np.random.default_rng(seed + 3)
    n1, n2 = len(ap1), len(delta_star_terms)
    loose_bvals = []; tight_bvals = []
    for _ in range(n_boot):
        i1 = rng_b.integers(0, n1, n1); i2 = rng_b.integers(0, n2, n2)
        e = float(np.quantile(ap1[i1], eps_quantile))
        dl = _standardized_residual_tv(tzn_np[rng_b.integers(0, len(tzn_np), len(tzn_np))],
                                       mean_np[rng_b.integers(0, len(tzn_np), len(tzn_np))],
                                       logvar_np[rng_b.integers(0, len(tzn_np), len(tzn_np))])
        ds = float(np.quantile(delta_star_terms[i2], 0.95))
        loose_bvals.append(bound_loose(e, dl, L_V_cap))
        tight_bvals.append(bound_tight(e, ds))

    loose_bvals = np.array(loose_bvals)
    tight_bvals = np.array(tight_bvals)
    loose_bound_lo = float(np.quantile(loose_bvals, 0.025))
    loose_bound_hi = float(np.quantile(loose_bvals, 0.975))
    tight_bound_lo = float(np.quantile(tight_bvals, 0.025))
    tight_bound_hi = float(np.quantile(tight_bvals, 0.975))

    result = {
        "task": task_name, "seed": seed, "seq_len": seq_len,
        "n_episodes": n_episodes, "gamma": gamma,
        "r_min": r_min, "r_max": r_max,
        "n_ap1_tuples": int(data["z"].shape[0]),
        "n_ap2_tuples": int(data["tz"].shape[0]),
        "fit": {"reward_val_mse": info_r["val_reward_mse"],
                "trans_val_nll": info_p["val_trans_nll"],
                "n_val_ap1": info_r["n_val"], "n_val_ap2": info_p["n_val"]},
        "epsilon": {
            "definition": "AP1: |E[R|h,a] - r_hat(z,a)|, MC on held-out decision steps",
            "mean": eps_mean, "mean_ci95": [eps_mean_lo, eps_mean_hi],
            "q{:.0f}".format(eps_quantile * 100): eps_q,
            "q_ci95": [eps_q_lo, eps_q_hi],
        },
        "delta_proxy": {
            "definition": (
                "AP2 PROXY: IPM(true next-Z law, P_hat(.|z,a)) on held-out steps. "
                "CAVEAT: P_hat is fit post-hoc on frozen rollouts, not jointly trained. "
                "This is an honest lower bound on the measurement difficulty, NOT a "
                "certified upper bound on the true AP2 delta. Do not overclaim AP2."
            ),
            "tv": delta_tv, "tv_ci95": [dtv_lo, dtv_hi],
            "tv_estimator_floor": tv_floor,
            "w1_sliced": delta_w1, "w1_ci95": [dw1_lo, dw1_hi],
            "w1_estimator_floor": w1_floor,
            "_note": (
                "estimator floors are the finite-sample bias of each IPM "
                "estimator on data that EXACTLY matches P_hat; delta above "
                "the floor is genuine kernel mismatch (next-Z law is not "
                "perfectly Gaussian due to discrete gated writes). "
                "AP2 holds by the EMA self-consistency training signal in the "
                "model; this post-hoc P_hat is a separate fitted proxy."
            ),
        },
        "delta_star": {
            "definition": (
                "Tight one-step value-prediction residual "
                "(DELTA_STAR_BOUND.md / SSSM 2022 Remark 11): "
                "|V_hat(z_{t+1}) - E_{z'~P_hat(.|z_t,a_t)}[V_hat(z')]|. "
                f"Computed with K={delta_star_K} MC samples from P_hat per step. "
                "V_hat is the reward-head-derived value proxy max_a r_hat(z,a)/(1-gamma). "
                "Reported as 95th/99th-percentile sup-proxy over held-out rollout steps."
            ),
            "K_mc_samples": delta_star_K,
            "mean": delta_star_mean, "mean_ci95": [ds_mean_lo, ds_mean_hi],
            "q95": delta_star_q95, "q95_ci95": [ds95_lo, ds95_hi],
            "q99": delta_star_q99, "q99_ci95": [ds99_lo, ds99_hi],
            "non_vacuous_threshold": float((1.0 - gamma) * trivial_max_loss / 2.0 / gamma
                                           - eps_q / gamma),
            "_note": (
                "Non-vacuous bound (< trivial span) requires Delta* < "
                f"{(1.0 - gamma) * trivial_max_loss / 2.0 / gamma - eps_q / gamma:.4f} "
                f"at the measured eps_q95={eps_q:.4f}, gamma={gamma}. "
                "The sup-estimation gap (true sup > 95th pct) is a caveat under A5 (coverage)."
            ),
        },
        "L_V": {
            "instantiation": "TV: L_V = 0.5 * span(V_hat*)",
            "cap_from_A1": L_V_cap,
            "empirical_estimate": L_V_emp,
        },
        "bound_loose": {
            "formula": "2*(eps + gamma*L_V*delta)/(1-gamma)  [TV instantiation, THEOREM.md Thm.27]",
            "_status": ("PROVED given A1-A5; numerically loose at current scale. "
                        "Vacuous if >= trivial span."),
            "guaranteed": {
                "value": bound_loose_guar, "ci95": [loose_bound_lo, loose_bound_hi],
                "inputs": {"eps": eps_q, "eps_kind": f"q{eps_quantile*100:.0f}",
                           "delta": delta_tv, "delta_kind": "TV proxy",
                           "L_V": L_V_cap, "L_V_kind": "A1 cap"},
                "informative": bool(bound_loose_guar < trivial_max_loss),
            },
            "estimated_tighter": {
                "value": bound_loose_est,
                "inputs": {"eps": eps_mean, "eps_kind": "mean",
                           "delta": delta_tv, "delta_kind": "TV proxy",
                           "L_V": L_V_emp, "L_V_kind": "empirical span"},
                "informative": bool(bound_loose_est < trivial_max_loss),
            },
        },
        "bound_tight": {
            "formula": "2*(eps + gamma*Delta*)/(1-gamma)  [Tight Delta* form, SSSM 2022 Remark 11]",
            "_status": (
                "PROVED given A1-A5 (same proof structure as THEOREM.md, using Delta* "
                "directly without L_V factor; see DELTA_STAR_BOUND.md). "
                "Delta* is ESTIMATED as 95th-pct MC proxy from P_hat. "
                "Always at least as tight as the loose form (Delta* <= L_V*delta)."
            ),
            "guaranteed": {
                "value": bound_tight_guar, "ci95": [tight_bound_lo, tight_bound_hi],
                "inputs": {"eps": eps_q, "eps_kind": f"q{eps_quantile*100:.0f}",
                           "delta_star": delta_star_q95, "delta_star_kind": "q95 MC proxy"},
                "informative": bool(bound_tight_guar < trivial_max_loss),
            },
            "estimated": {
                "value": bound_tight_est,
                "inputs": {"eps": eps_mean, "eps_kind": "mean",
                           "delta_star": delta_star_mean, "delta_star_kind": "mean MC proxy"},
                "informative": bool(bound_tight_est < trivial_max_loss),
            },
        },
        "trivial_max_loss_span": trivial_max_loss,
        "_status": (
            "Inequalities PROVED given A1-A5 (THEOREM.md §4 / DELTA_STAR_BOUND.md). "
            "eps, delta_proxy, L_V_emp, and Delta* ESTIMATED by MC on the reachable set "
            "(THEOREM.md §5); L_V_cap, gamma known/assumed. "
            "delta_proxy is from a post-hoc fitted P_hat (see caveats above). "
            "This is the REAL AP1 + Delta* certificate, distinct from the "
            "action-self-consistency DIAGNOSTIC in eval.py."
        ),
    }
    if verbose:
        print(f"  [AP1] eps mean={eps_mean:.4f} CI{eps_mean_lo:.4f}-{eps_mean_hi:.4f} "
              f"q{eps_quantile*100:.0f}={eps_q:.4f}")
        print(f"  [AP2 proxy] delta_TV={delta_tv:.4f} CI{dtv_lo:.4f}-{dtv_hi:.4f} "
              f"(floor={tv_floor:.4f})  delta_W1={delta_w1:.4f} (floor={w1_floor:.4f})")
        print(f"  [Delta*] mean={delta_star_mean:.4f} q95={delta_star_q95:.4f} "
              f"CI{ds95_lo:.4f}-{ds95_hi:.4f}  q99={delta_star_q99:.4f}")
        print(f"  [L_V] cap={L_V_cap:.3f} emp={L_V_emp:.3f}")
        print(f"  [BOUND loose guaranteed] {bound_loose_guar:.4f} "
              f"CI{loose_bound_lo:.4f}-{loose_bound_hi:.4f} "
              f"(trivial={trivial_max_loss:.1f}, "
              f"informative={result['bound_loose']['guaranteed']['informative']})")
        print(f"  [BOUND loose estimated ] {bound_loose_est:.4f} "
              f"(informative={result['bound_loose']['estimated_tighter']['informative']})")
        print(f"  [BOUND tight guaranteed] {bound_tight_guar:.4f} "
              f"CI{tight_bound_lo:.4f}-{tight_bound_hi:.4f} "
              f"(informative={result['bound_tight']['guaranteed']['informative']})")
        print(f"  [BOUND tight estimated ] {bound_tight_est:.4f} "
              f"(informative={result['bound_tight']['estimated']['informative']})")
    return result


def train_and_measure(task="sparse_recall", seed=0, seq_len=32, max_steps=400,
                      discount=0.9, n_episodes=8, fit_steps=800, verbose=True,
                      delta_star_K=50, **train_kwargs) -> dict:
    """Train ours a few hundred steps, then measure the real certificate.

    ``discount`` is the MDP discount gamma used in the value-loss bound. It is
    deliberately named differently from TrainConfig.gamma (the WRITE-SPARSITY
    weight) so the two never collide when train_kwargs is forwarded.
    """
    cfg = TrainConfig(variant="ours", task=task, seq_len=seq_len,
                      max_steps=max_steps, device="cpu", **train_kwargs)
    if verbose:
        print(f"[measure_ais] training ours on {task} for {max_steps} steps "
              f"(seed={seed})…")
    run = train_one(cfg, seed, verbose=False, return_model=True)
    policy = run["model"]
    if verbose:
        print(f"[measure_ais] trained: success={run['final']['success']:.3f} "
              f"diagnostic_eps={run['final']['eps']:.3f} "
              f"diagnostic_delta={run['final']['delta']:.4f}")
    res = measure(policy, task_name=task, seed=seed, seq_len=seq_len,
                  n_episodes=n_episodes, gamma=discount, fit_steps=fit_steps,
                  delta_star_K=delta_star_K, verbose=verbose)
    res["trained_policy"] = {
        "success": run["final"]["success"],
        "diagnostic_eps_1_minus_acc": run["final"]["eps"],
        "diagnostic_delta_teacher_tv": run["final"]["delta"],
        "memory_bytes_const": run["memory_bytes_const"],
        "n_params": run["n_params"],
        "max_steps": max_steps,
    }
    return res


def measure_from_checkpoint(ckpt_dir, task: Optional[str] = None,
                             seed: int = 0, seq_len: int = 32,
                             n_episodes: int = 8, gamma: float = 0.9,
                             fit_steps: int = 800, delta_star_K: int = 50,
                             verbose: bool = True) -> dict:
    """Load a saved checkpoint and measure the AIS certificate on it.

    This is the main entry point for post-hoc measurement on a REAL shipped
    checkpoint (from the GPU sweep), without retraining.

    Args:
        ckpt_dir    : path to checkpoint directory (must contain config.json +
                      aura_policy.pt as written by save_checkpoint.py).
        task        : task name; if None, read from checkpoint config.json.
        seed        : random seed for rollout collection.
        seq_len     : rollout sequence length; if None, read from checkpoint.
        n_episodes  : number of episodes to roll out (more = better coverage).
        gamma       : MDP discount factor.
        fit_steps   : gradient steps for fitting r_hat and P_hat heads.
        delta_star_K: MC samples from P_hat for Delta* estimation.
        verbose     : print progress.
    """
    from aura.load_checkpoint import load_checkpoint  # noqa: E402
    if verbose:
        print(f"[measure_ais] loading checkpoint from {ckpt_dir}")
    policy, config = load_checkpoint(ckpt_dir, map_location="cpu")
    policy.eval()

    # infer task from checkpoint if not provided
    ckpt_task = config.get("task", "sparse_recall")
    if task is None:
        task = ckpt_task
        if verbose:
            print(f"[measure_ais] task from checkpoint: {task}")

    if verbose:
        print(f"[measure_ais] policy variant={config.get('variant')} "
              f"n_params={config.get('n_params')} "
              f"memory_bytes={config.get('memory_bytes_per_batch1')}")

    res = measure(policy, task_name=task, seed=seed, seq_len=seq_len,
                  n_episodes=n_episodes, gamma=gamma, fit_steps=fit_steps,
                  delta_star_K=delta_star_K, verbose=verbose)
    res["checkpoint"] = {
        "ckpt_dir": str(ckpt_dir),
        "variant": config.get("variant"),
        "n_params": config.get("n_params"),
        "memory_bytes_per_batch1": config.get("memory_bytes_per_batch1"),
        "task_from_ckpt": ckpt_task,
        "run_id": config.get("run_id"),
        "notes": config.get("notes", ""),
        "extra_meta": config.get("extra_meta", {}),
    }
    return res


def main(argv=None):
    p = argparse.ArgumentParser(
        description="Measure the REAL (eps, delta_proxy, Delta*)-AIS certificate")
    # Mode: either train+measure OR load checkpoint+measure
    mode = p.add_mutually_exclusive_group()
    mode.add_argument("--ckpt-dir", default=None,
                      help="Path to a saved checkpoint dir (load and measure; "
                           "no retraining). Use this for the REAL shipped checkpoint.")
    p.add_argument("--task", default=None,
                   help="Task name (default: from checkpoint config, or 'sparse_recall' "
                        "for train mode)")
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--seq-len", type=int, default=32)
    p.add_argument("--max-steps", type=int, default=400,
                   help="Training steps (train+measure mode only)")
    p.add_argument("--gamma", type=float, default=0.9)
    p.add_argument("--n-episodes", type=int, default=8)
    p.add_argument("--fit-steps", type=int, default=800)
    p.add_argument("--delta-star-K", type=int, default=50,
                   help="MC samples from P_hat per step for Delta* estimation")
    p.add_argument("--out", default=None,
                   help="JSON output file path (optional)")
    args = p.parse_args(argv)

    if args.ckpt_dir is not None:
        res = measure_from_checkpoint(
            ckpt_dir=args.ckpt_dir,
            task=args.task,
            seed=args.seed,
            seq_len=args.seq_len,
            n_episodes=args.n_episodes,
            gamma=args.gamma,
            fit_steps=args.fit_steps,
            delta_star_K=args.delta_star_K,
        )
    else:
        task = args.task or "sparse_recall"
        res = train_and_measure(
            task=task, seed=args.seed, seq_len=args.seq_len,
            max_steps=args.max_steps, discount=args.gamma,
            n_episodes=args.n_episodes, fit_steps=args.fit_steps,
            delta_star_K=args.delta_star_K,
        )

    if args.out:
        Path(args.out).parent.mkdir(parents=True, exist_ok=True)
        Path(args.out).write_text(json.dumps(res, indent=2))
        print(f"wrote {args.out}")
    return res


if __name__ == "__main__":
    main()


==> CODE/measure_bytes_curve.py <==
"""measure_bytes_curve.py — deterministic O(1)-vs-growing-KV memory separation.

The long-horizon VRAM separation is an ARCHITECTURAL property, not a training
outcome: AURA carries a fixed-shape fast-weight state W in R^{B x d_key x d_val}
whose byte count is INDEPENDENT of horizon T, while a KV-cache transformer must
retain every past token's (k,v) so its carried state grows LINEARLY in T. We
measure both REAL tensor byte counts by instantiating the actual memory modules
(the SAME build_memory used in training) and rolling the KV cache forward, then
reading their honest memory_bytes() -- NOT a formula we typed in.

Run (from 04_experiments/):
  python -m aura.measure_bytes_curve   # writes results/bytes_curve.json
"""
from __future__ import annotations
import json
from pathlib import Path

import torch

from aura.policy import build_memory, PolicyConfig

# obs_dim/n_actions match the sparse_recall n_symbols=4 task (obs_dim=2*4+3=11,
# n_actions=4); they do not affect the MEMORY module's byte count (which depends
# only on d_key/d_val/batch/dtype for ours, and on n_cached for the KV cache),
# but we set them to the trained shapes for exactness.
CFG = PolicyConfig(obs_dim=11, n_actions=4, d_model=64, d_key=32, d_val=32)


def kv_bytes_at_T(mem, T, batch=1, dtype=torch.float32):
    """Roll the REAL KV memory forward T steps so n_cached==T, then read its
    honest memory_bytes()."""
    state = mem.init_state(batch, device="cpu", dtype=dtype)
    z = torch.zeros(batch, CFG.d_model, dtype=dtype)
    prev = torch.zeros(batch, CFG.d_val, dtype=dtype)
    for _ in range(T):
        _, state, _, _ = mem.step(state, z, prev)
    return int(mem.memory_bytes(batch=batch, dtype=dtype))


def main():
    HERE = Path(__file__).resolve().parent
    out = HERE.parent / "results" / "bytes_curve.json"
    out.parent.mkdir(parents=True, exist_ok=True)

    horizons = [1, 10, 50, 100, 128, 256, 512, 1024, 2048, 5000, 10000]
    batch = 1

    ours = build_memory("ours", CFG)
    ours_bytes_const = int(ours.memory_bytes(batch=batch))

    kv = build_memory("attention_kv", CFG)
    kv_curve = {str(T): kv_bytes_at_T(kv, T, batch=batch) for T in horizons}

    rec = {
        "scope": "Deterministic O(1)-vs-growing-KV memory separation. Every "
                 "byte count is a REAL tensor measurement (memory_bytes() on "
                 "the actual instantiated module, KV cache rolled forward to T "
                 "tokens), not a typed-in formula.",
        "batch": batch, "d_key": CFG.d_key, "d_val": CFG.d_val,
        "dtype": "float32",
        "ours_is_o1": bool(ours.is_o1),
        "ours_bytes_constant": ours_bytes_const,
        "attention_kv_is_o1": bool(kv.is_o1),
        "attention_kv_bytes_at_T": kv_curve,
        "ratio_kv_over_ours_at_T": {
            T: round(kv_curve[T] / max(1, ours_bytes_const), 2)
            for T in kv_curve},
        "horizons": horizons,
    }
    out.write_text(json.dumps(rec, indent=2))
    print(json.dumps(rec, indent=2))
    print(f"\n[bytes_curve] wrote {out}")


if __name__ == "__main__":
    main()


==> CODE/memory_layer.py <==
"""AURA-Mem memory layer: a surprise-gated test-time-training (TTT) fast-weight
memory for a small VLA / robot policy.

This module implements the *fused* method described in
``02_deepdive/fusion.md`` (T1 + T2 + T3 collapsed onto a SINGLE state object):

    "a surprise-gated test-time-training fast-weight memory, trained on
     action-utility, certified as an epsilon-sufficient statistic for the
     action chunk, giving O(1) VRAM."

The three shortlisted directions map onto ONE state object W (the fast weights)
with ONE gate g_t and ONE training objective:

  * T1 (how memory lives) -> ``GatedTTTState``: the recurrent state IS a small
    linear model W in R^{d_k x d_v}. History is folded into the *values* of a
    FIXED-shape tensor by an online (test-time-training) gradient step on a
    self-supervised inner loss. The tensor shape never changes with horizon, so
    VRAM is O(1) (constant) in episode length, by construction. (T1_method.md sec 2.2-2.3)

  * T2 (when to write) -> the learned binary surprise gate g_t in {0,1}. The TTT
    inner update fires only when g_t == 1. g_t is driven by an
    action-prediction-error / surprise signal and made differentiable with a
    straight-through (default) or Gumbel-sigmoid estimator. Most uninformative
    embodied steps SKIP the write (state carried over unchanged), giving
    sparse writes / lower DRAM bandwidth. (T2_method.md sec 2.2-2.4)

  * T3 (the why / the certificate) -> the action-Information-Bottleneck (IB)
    penalty trains the memory read o_t to be a *control-sufficient* statistic:
    minimise I(history; Z) while keeping I(Z; action) high. Implemented here as
    a tractable variational rate term beta * KL(q(z|.) || prior) plus the
    behaviour-cloning action term that supplies I(Z; action). (fusion.md sec 3,
    unified_experiment_design.md sec 0.)

The total training objective (outer loop, train only) is

    L = L_BC  +  beta * L_IB  +  gamma * L_write_sparsity                (eq. *)

See README.md in this directory for the full math -> code mapping and the
``train_modal.py`` integration notes.

------------------------------------------------------------------------------
O(1) VRAM PROOF (by construction)
------------------------------------------------------------------------------
The ONLY tensors carried across control steps are the fast-weight state ``W``
(shape ``[B, d_k, d_v]``) and an optional momentum/decay buffer of the *same*
shape. Reading and writing the memory mutate the *values* inside these
fixed-shape tensors; they NEVER append a per-step entry the way a growing
KV-cache (shape ``[B, T, ...]`` with T = step count) does.

Therefore ``memory_bytes()`` is a pure function of ``(d_k, d_v, batch, dtype)``
and is provably independent of the number of steps taken. ``self_test()`` and
the ``__main__`` shape-test verify this empirically by stepping the module
1 vs 10_000 times and asserting the byte count is identical.

This file is CPU-runnable for a tiny smoke shape-test (see ``__main__``);
it launches no GPU / Modal jobs.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Optional, Tuple

import torch
import torch.nn as nn
import torch.nn.functional as F


# ---------------------------------------------------------------------------
# Config
# ---------------------------------------------------------------------------
@dataclass
class MemoryConfig:
    """Hyper-parameters for the gated TTT memory layer.

    Attributes map directly onto the deep-dive specs:
      d_model : per-frame token summary z_t dimensionality (T1 sec 2.3).
      d_key   : fast-weight key/query dim (rows of W).
      d_val   : fast-weight value dim (cols of W); also the memory read dim o_t.
      d_action: action-chunk dimensionality the BC + IB terms predict.
      gate_hidden : width of the GateMLP (T2 sec 2.1, ~30-60K params).
      pred_hidden : width of the surprise predictor MLP (T2 sec 2.3).
      inner_lr_init : initial learned inner-loop TTT learning rate eta (T1 sec 2.3).
      forget_init   : initial learned forgetting gate alpha (T1 sec 2.3).
      gate_estimator: 'st' (straight-through, default) or 'gumbel'.
      gate_tau      : (annealed) temperature for the gate sigmoid / gumbel.
      write_target_rho : one-sided target write rate rho for sparsity (T2 sec 2.4).
      ib_prior_std  : std of the Gaussian prior for the IB rate term (T3).
    """

    d_model: int = 128
    d_key: int = 64
    d_val: int = 64
    d_action: int = 7  # e.g. 6-DoF EE delta + gripper
    gate_hidden: int = 128
    pred_hidden: int = 128
    inner_lr_init: float = 0.1
    forget_init: float = 0.01
    gate_estimator: str = "st"  # "st" | "gumbel"
    gate_tau: float = 1.0
    write_target_rho: float = 0.2
    ib_prior_std: float = 1.0


# ---------------------------------------------------------------------------
# Binary write gate (T2): straight-through / Gumbel-sigmoid
# ---------------------------------------------------------------------------
def _straight_through_binarize(soft: torch.Tensor) -> torch.Tensor:
    """Hard {0,1} in the forward pass, soft sigmoid gradient in the backward
    pass (Skip-RNN / DySta-style ST estimator; T2 sec 2.2)."""
    hard = (soft > 0.5).float()
    return hard + (soft - soft.detach())


def _gumbel_sigmoid(logit: torch.Tensor, tau: float, training: bool) -> torch.Tensor:
    """Gumbel-sigmoid relaxation of a Bernoulli; returns a soft value in (0,1).
    At eval we drop the noise (deterministic), as in T2 sec 2.2."""
    if training:
        # Logistic noise = difference of two Gumbels -> Gumbel-sigmoid.
        u = torch.rand_like(logit).clamp_(1e-6, 1 - 1e-6)
        noise = torch.log(u) - torch.log1p(-u)
        logit = logit + noise
    return torch.sigmoid(logit / tau)


# ---------------------------------------------------------------------------
# The single state object: GatedTTTState (T1 + T2)
# ---------------------------------------------------------------------------
class GatedTTTState(nn.Module):
    """Surprise-gated TTT fast-weight memory cell.

    The recurrent state is a fast-weight matrix ``W in R^{B x d_key x d_val}``
    (a linear model: ``read(q) = q @ W``). History is written into W by an
    online gradient step on a self-supervised inner loss, but ONLY when the
    learned binary surprise gate ``g_t`` fires (T2). W has fixed shape => the
    memory footprint is O(1) in the number of steps (see module docstring).

    Slow (meta-learned, outer-loop) parameters owned here:
      * theta_Q, theta_K, theta_V : projections from z_t -> query/key/value.
      * GateMLP                    : produces the write-gate logit (T2).
      * surprise predictor P       : 1-step latent predictor for the surprise
                                     signal s_t and the inner self-sup loss (T2/T1).
      * eta (inner_lr), alpha (forget) : learned scalars gating the TTT update.
    """

    def __init__(self, cfg: MemoryConfig):
        super().__init__()
        self.cfg = cfg
        d, dk, dv = cfg.d_model, cfg.d_key, cfg.d_val

        # --- slow projections (meta-learned in the outer loop) ---
        self.theta_Q = nn.Linear(d, dk, bias=False)
        self.theta_K = nn.Linear(d, dk, bias=False)
        self.theta_V = nn.Linear(d, dv, bias=False)

        # --- write gate (T2): consumes [z_t, read_{t-1}-summary, surprise] ---
        self.gate_mlp = nn.Sequential(
            nn.Linear(d + dv + 1, cfg.gate_hidden),
            nn.GELU(),
            nn.Linear(cfg.gate_hidden, 1),
        )

        # --- surprise predictor P (T2 sec 2.3): predict next z from read+value ---
        self.predictor = nn.Sequential(
            nn.Linear(dv + dv, cfg.pred_hidden),
            nn.GELU(),
            nn.Linear(cfg.pred_hidden, d),
        )

        # --- learned inner-loop scalars (T1 sec 2.3), kept positive/clamped ---
        # parametrised via softplus / sigmoid so they stay in sensible ranges.
        self._eta_raw = nn.Parameter(torch.tensor(float(cfg.inner_lr_init)).log())
        self._alpha_raw = nn.Parameter(
            torch.logit(torch.tensor(float(cfg.forget_init)).clamp(1e-4, 1 - 1e-4))
        )

        # running normalisation stats for the surprise scalar (T2 sec 2.3)
        self.register_buffer("_surprise_mean", torch.zeros(1))
        self.register_buffer("_surprise_std", torch.ones(1))

    # -- learned scalars ----------------------------------------------------
    @property
    def eta(self) -> torch.Tensor:
        # effective inner TTT relaxation rate in (0,1) (see _ttt_update): the
        # key-normalised delta rule moves the value at k_hat toward v by this
        # factor per write, so it must be bounded for horizon stability.
        return torch.sigmoid(self._eta_raw)

    @property
    def alpha(self) -> torch.Tensor:
        # forgetting gate alpha_t in (0,1)
        return torch.sigmoid(self._alpha_raw)

    # -- state lifecycle ----------------------------------------------------
    def init_state(
        self, batch: int, device=None, dtype=None
    ) -> torch.Tensor:
        """Allocate the fixed-shape fast-weight state once per episode.

        Returns W of shape [B, d_key, d_val]. This is the ONLY thing carried
        across steps; its shape is constant => O(1) VRAM."""
        device = device or self.theta_Q.weight.device
        dtype = dtype or self.theta_Q.weight.dtype
        return torch.zeros(batch, self.cfg.d_key, self.cfg.d_val,
                           device=device, dtype=dtype)

    # -- core ops -----------------------------------------------------------
    def read(self, W: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        """Memory read o_t = f_{W}(q_t) = q_t @ W  (T1 sec 2.3 step 1)."""
        q = self.theta_Q(z)                       # [B, d_key]
        o = torch.einsum("bk,bkv->bv", q, W)      # [B, d_val]
        return o

    def _inner_loss(self, W: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        """Self-supervised inner TTT loss (per-sample, NOT reduced over batch).

        Implements the associative key->value memorisation target of TTT-Linear
        (T1 sec 3): the fast weights should map the key k_t to the value v_t.
        L_inner = || k_t @ W - v_t ||^2 . The gradient wrt W is the delta rule.
        We return a [B] vector so each sequence updates its own W."""
        k = self.theta_K(z)                       # [B, d_key]
        v = self.theta_V(z)                       # [B, d_val]
        k_hat = k / (k.norm(dim=-1, keepdim=True) + 1e-6)  # match _ttt_update
        pred_v = torch.einsum("bk,bkv->bv", k_hat, W)  # [B, d_val]
        return ((pred_v - v) ** 2).sum(dim=-1)    # [B]

    def _ttt_update(self, W: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        """One STABLE delta-rule TTT step with decay (T1 sec 2.3 step 2):

            W^{(t)} = (1 - alpha) * W^{(t-1)} - eta_eff * khat^T (khat W - v)

        For the linear inner loss L_inner = ||kW - v||^2 the analytic gradient is
        grad_W = 2 k^T (kW - v) (closed form -> cheap, exact, matches chunk-wise
        TTT math). However a *raw* fixed-eta gradient step is NOT contractive: the
        effective step size on the value bound to key k scales with ||k||^2, so on
        long unrolls with strong inputs it overshoots and W diverges (max|W| ->
        1e17 -> NaN within ~40 steps; see DIAGNOSIS.md). The standard fast-weight /
        DeltaNet fix is to make the step a true delta rule by NORMALISING the key
        so the move toward v is bounded: with khat = k/||k|| the per-write change at
        khat is (1-eta_eff) * (khat W - v), which is a contraction for
        0 < eta_eff < 1 regardless of horizon or input scale. We keep eta as the
        learned inner-loop rate but squash it into the stable (0,1) band."""
        k = self.theta_K(z)                       # [B, d_key]
        v = self.theta_V(z)                       # [B, d_val]
        # key-normalised delta rule (bounded, horizon-stable)
        k_hat = k / (k.norm(dim=-1, keepdim=True) + 1e-6)   # [B, d_key]
        kW = torch.einsum("bk,bkv->bv", k_hat, W)           # [B, d_val]
        residual = kW - v                                   # [B, d_val]
        # eta in (0,1): the value at k_hat relaxes toward v by a factor eta each
        # write -> contractive. (self.eta is the raw learned rate; squash it.)
        eta_eff = torch.sigmoid(self._eta_raw)              # in (0,1)
        update = torch.einsum("bk,bv->bkv", k_hat, residual)  # [B,d_key,d_val]
        W_new = (1.0 - self.alpha) * W - eta_eff * update
        return W_new

    def _surprise(self, W: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        """Surprise scalar s_t (T2 sec 2.3): magnitude of the inner prediction
        error, i.e. how poorly the *current* fast weights already explain z_t.
        Normalised by a running mean/std. Detached so it is an INDEX feature for
        the gate, not a direct gradient path (RL/BC decides via the gate logit)."""
        s = self._inner_loss(W, z).detach().unsqueeze(-1)   # [B,1]
        s_norm = (s - self._surprise_mean) / (self._surprise_std + 1e-5)
        if self.training:
            # update running stats (exponential moving) without grad
            with torch.no_grad():
                m = s.mean()
                v = s.var(unbiased=False)
                self._surprise_mean.mul_(0.99).add_(0.01 * m)
                self._surprise_std.mul_(0.99).add_(0.01 * v.sqrt())
        return s_norm

    def gate(
        self, W: torch.Tensor, z: torch.Tensor, prev_read: torch.Tensor
    ) -> Tuple[torch.Tensor, torch.Tensor]:
        """Compute the binary write gate g_t in {0,1} and its soft prob.

        Returns (g_hard_or_st, p_soft) where g is used to multiplex the update
        and p_soft (the sigmoid prob) feeds the write-sparsity penalty (T2 2.4).
        """
        s = self._surprise(W, z)                          # [B,1]
        feats = torch.cat([z, prev_read, s], dim=-1)      # [B, d+d_val+1]
        logit = self.gate_mlp(feats)                      # [B,1]
        if self.cfg.gate_estimator == "gumbel":
            p_soft = _gumbel_sigmoid(logit, self.cfg.gate_tau, self.training)
            g = _straight_through_binarize(p_soft)
        else:  # straight-through on a plain sigmoid (default)
            p_soft = torch.sigmoid(logit / self.cfg.gate_tau)
            g = _straight_through_binarize(p_soft)
        return g, p_soft                                  # [B,1], [B,1]

    # -- one control step ---------------------------------------------------
    def step(
        self, W: torch.Tensor, z: torch.Tensor, prev_read: Optional[torch.Tensor] = None
    ) -> Tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
        """Single recurrent step (read THEN gated write; T2's read/write asymmetry).

        Args:
            W : current fast-weight state   [B, d_key, d_val]
            z : per-frame token summary z_t [B, d_model]
            prev_read : previous read o_{t-1} (zeros if None) [B, d_val]
        Returns:
            o      : memory read o_t                       [B, d_val]
            W_new  : updated state (write skipped if g==0)  [B, d_key, d_val]
            g      : binary write decision (ST)            [B, 1]
            p_soft : soft write probability (for sparsity) [B, 1]
        """
        if prev_read is None:
            prev_read = torch.zeros(z.shape[0], self.cfg.d_val,
                                    device=z.device, dtype=z.dtype)
        # READ always happens (an action is needed every control tick; T2 2.2).
        o = self.read(W, z)
        # WHEN to write: the learned surprise gate.
        g, p_soft = self.gate(W, z, prev_read)
        # Multiplexed state: write branch vs carry-over branch (T2 2.2 eq).
        #   W_new = g * TTT(W,z) + (1 - g) * W
        W_written = self._ttt_update(W, z)
        g_b = g.view(-1, 1, 1)                              # broadcast to [B,1,1]
        W_new = g_b * W_written + (1.0 - g_b) * W
        return o, W_new, g, p_soft

    # -- O(1) memory accounting --------------------------------------------
    def memory_bytes(self, batch: int = 1, dtype: torch.dtype = torch.float32) -> int:
        """Bytes of the carried-across-time state for a given batch size.

        CONSTANT in the number of steps: depends ONLY on (d_key, d_val, batch,
        dtype). We carry exactly one fast-weight tensor W of shape
        [batch, d_key, d_val] across steps (the prev_read [batch, d_val] is a
        transient and we conservatively include it; both are step-count
        independent). A growing KV-cache would instead be [batch, T, ...] with
        T = #steps -> NOT O(1). See module docstring for the proof.

        SCOPE OF THE O(1) CLAIM: this measures the *carried-across-time state*
        (the deploy-time / inference memory footprint), which is genuinely
        step-count independent. It is NOT the training-time activation memory:
        ``AuraMemLayer.forward`` unrolls the trajectory and stacks per-step
        tensors (actions/mus/.../reads), so the *autograd graph* during BPTT is
        O(T) like any recurrent net. The paper's O(1) claim is about the
        recurrent STATE / inference cache, not BPTT activations."""
        elt = torch.empty(0, dtype=dtype).element_size()
        w_elems = batch * self.cfg.d_key * self.cfg.d_val
        read_elems = batch * self.cfg.d_val
        return int((w_elems + read_elems) * elt)


# ---------------------------------------------------------------------------
# Loss terms (T3 action-IB + T2 write sparsity) and the full objective
# ---------------------------------------------------------------------------
class ActionIBHead(nn.Module):
    """Variational action-IB head (T3 / fusion.md sec 3).

    Treats the memory read o_t as parameterising a stochastic bottleneck code
    Z ~ q(z | o_t) = N(mu(o_t), sigma(o_t)^2). The action head predicts the
    action chunk from a sample z. This gives:

      * L_BC  = behaviour-cloning regression on the action chunk
                (supplies the I(Z; action) term -> control-sufficiency).
      * L_IB  = rate term KL( q(z|o) || N(0, prior_std^2) )
                (upper-bounds I(history; Z) -> compression). Minimising
                L_BC + beta*L_IB realises the control-sufficient bottleneck
                  min I(history;Z)  s.t.  I(Z; action) high
                i.e. the epsilon-sufficient-statistic-for-action objective.
    """

    def __init__(self, cfg: MemoryConfig):
        super().__init__()
        self.cfg = cfg
        self.to_mu = nn.Linear(cfg.d_val, cfg.d_val)
        self.to_logvar = nn.Linear(cfg.d_val, cfg.d_val)
        self.action_head = nn.Sequential(
            nn.Linear(cfg.d_val, cfg.d_val),
            nn.GELU(),
            nn.Linear(cfg.d_val, cfg.d_action),
        )

    def forward(
        self, o: torch.Tensor
    ) -> Tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
        """Returns (action_pred, mu, logvar). Uses the reparam trick."""
        mu = self.to_mu(o)
        logvar = self.to_logvar(o).clamp(-8.0, 8.0)
        if self.training:
            z = mu + torch.exp(0.5 * logvar) * torch.randn_like(mu)
        else:
            z = mu
        action = self.action_head(z)
        return action, mu, logvar


def action_ib_loss(
    mu: torch.Tensor, logvar: torch.Tensor, prior_std: float = 1.0
) -> torch.Tensor:
    """KL( N(mu, e^logvar) || N(0, prior_std^2) ), averaged over batch/time.

    This is the variational rate term that upper-bounds I(history; Z) (T3)."""
    var = torch.exp(logvar)
    prior_var = prior_std ** 2
    kl = 0.5 * (
        (var + mu ** 2) / prior_var
        - 1.0
        - logvar
        + torch.log(torch.tensor(prior_var, device=mu.device))
    )
    return kl.sum(dim=-1).mean()


def write_sparsity_loss(p_soft: torch.Tensor, target_rho: float) -> torch.Tensor:
    """One-sided write-rate penalty (T2 sec 2.4): hinge on EXCEEDING target rho.

    p_soft: soft write probabilities, shape [..., 1] or [...]. The realised mean
    write rate is E[p]; we penalise only when it overshoots rho, so hard tasks
    may write more if the action loss demands it. Returns a scalar."""
    mean_write = p_soft.mean()
    over = torch.relu(mean_write - target_rho)
    return over ** 2


def total_loss(
    action_pred: torch.Tensor,
    action_target: torch.Tensor,
    mu: torch.Tensor,
    logvar: torch.Tensor,
    p_soft: torch.Tensor,
    beta: float = 1e-3,
    gamma: float = 1e-2,
    target_rho: float = 0.2,
    prior_std: float = 1.0,
) -> Tuple[torch.Tensor, dict]:
    """The full training objective (eq. *):

        L = L_BC + beta * L_IB + gamma * L_write_sparsity

    Returns (L, components_dict). L_BC is an L1 action-chunk regression
    (OpenVLA-OFT style; T1 sec 3.1)."""
    l_bc = F.l1_loss(action_pred, action_target)
    l_ib = action_ib_loss(mu, logvar, prior_std=prior_std)
    l_ws = write_sparsity_loss(p_soft, target_rho=target_rho)
    L = l_bc + beta * l_ib + gamma * l_ws
    return L, {
        "L_total": float(L.detach()),
        "L_BC": float(l_bc.detach()),
        "L_IB": float(l_ib.detach()),
        "L_write_sparsity": float(l_ws.detach()),
        "write_rate": float(p_soft.mean().detach()),
    }


# ---------------------------------------------------------------------------
# Top-level layer a small VLA action head can call
# ---------------------------------------------------------------------------
class AuraMemLayer(nn.Module):
    """Clean wrapper around (GatedTTTState + ActionIBHead) with a single
    ``forward`` over a trajectory, returning actions + every term needed for
    eq. (*). This is the object a VLA backbone instantiates and trains.

    Typical usage inside a VLA:
        layer = AuraMemLayer(MemoryConfig(d_model=..., d_action=...))
        # z: [B, T, d_model] per-frame token summaries from the backbone
        out = layer(z)
        L, comp = total_loss(out["action"], action_target, out["mu"],
                             out["logvar"], out["p_soft"], beta, gamma)
    """

    def __init__(self, cfg: MemoryConfig):
        super().__init__()
        self.cfg = cfg
        self.memory = GatedTTTState(cfg)
        self.ib_head = ActionIBHead(cfg)

    def forward(
        self, z_seq: torch.Tensor, W: Optional[torch.Tensor] = None
    ) -> dict:
        """Unroll the gated TTT memory over a trajectory.

        Args:
            z_seq : per-frame token summaries [B, T, d_model] (training) or
                    [B, d_model] for a single deploy step.
            W     : optional warm-start state [B, d_key, d_val]; allocated if None.
        Returns dict with keys:
            action  : [B, T, d_action]  predicted action chunk per step
            mu      : [B, T, d_val]     bottleneck means (for L_IB)
            logvar  : [B, T, d_val]     bottleneck log-vars (for L_IB)
            g       : [B, T, 1]         binary write decisions (ST)
            p_soft  : [B, T, 1]         soft write probs (for L_write_sparsity)
            reads   : [B, T, d_val]     memory reads o_t
            W       : [B, d_key, d_val] final state (carries to next call; O(1))
        """
        single_step = z_seq.dim() == 2
        if single_step:
            z_seq = z_seq.unsqueeze(1)             # [B,1,d_model]
        B, T, _ = z_seq.shape
        device, dtype = z_seq.device, z_seq.dtype
        if W is None:
            W = self.memory.init_state(B, device=device, dtype=dtype)

        prev_read = torch.zeros(B, self.cfg.d_val, device=device, dtype=dtype)
        actions, mus, logvars, gs, ps, reads = [], [], [], [], [], []
        for t in range(T):
            z_t = z_seq[:, t, :]                    # [B, d_model]
            o, W, g, p_soft = self.memory.step(W, z_t, prev_read)
            action, mu, logvar = self.ib_head(o)
            actions.append(action); mus.append(mu); logvars.append(logvar)
            gs.append(g); ps.append(p_soft); reads.append(o)
            prev_read = o

        out = {
            "action": torch.stack(actions, dim=1),
            "mu": torch.stack(mus, dim=1),
            "logvar": torch.stack(logvars, dim=1),
            "g": torch.stack(gs, dim=1),
            "p_soft": torch.stack(ps, dim=1),
            "reads": torch.stack(reads, dim=1),
            "W": W,
        }
        if single_step:
            for k in ("action", "mu", "logvar", "g", "p_soft", "reads"):
                out[k] = out[k].squeeze(1)
        return out

    def memory_bytes(self, batch: int = 1, dtype: torch.dtype = torch.float32) -> int:
        """O(1) memory accounting -> delegates to the state. CONSTANT in steps."""
        return self.memory.memory_bytes(batch=batch, dtype=dtype)


# ---------------------------------------------------------------------------
# Self-test (CPU, tiny) — shapes, gradient flow, and the O(1) proof
# ---------------------------------------------------------------------------
def self_test(verbose: bool = True) -> dict:
    torch.manual_seed(0)
    cfg = MemoryConfig(d_model=32, d_key=16, d_val=16, d_action=7,
                       gate_hidden=32, pred_hidden=32)
    layer = AuraMemLayer(cfg)
    layer.train()

    B, T = 4, 12
    z = torch.randn(B, T, cfg.d_model)
    action_target = torch.randn(B, T, cfg.d_action)

    out = layer(z)
    # ---- shape checks ----
    assert out["action"].shape == (B, T, cfg.d_action), out["action"].shape
    assert out["mu"].shape == (B, T, cfg.d_val)
    assert out["logvar"].shape == (B, T, cfg.d_val)
    assert out["g"].shape == (B, T, 1)
    assert out["p_soft"].shape == (B, T, 1)
    assert out["W"].shape == (B, cfg.d_key, cfg.d_val)
    # gate must be binary {0,1} in the forward pass (straight-through)
    g_vals = set(out["g"].detach().unique().tolist())
    assert g_vals.issubset({0.0, 1.0}), f"gate not binary: {g_vals}"

    # ---- loss + gradient flow ----
    L, comp = total_loss(
        out["action"], action_target, out["mu"], out["logvar"], out["p_soft"],
        beta=1e-3, gamma=1e-2, target_rho=cfg.write_target_rho,
        prior_std=cfg.ib_prior_std,
    )
    L.backward()
    # at least the projections, gate, action head, and learned scalars get grad
    grads = {n: (p.grad is not None and torch.isfinite(p.grad).all().item())
             for n, p in layer.named_parameters() if p.requires_grad}
    n_with_grad = sum(1 for n, p in layer.named_parameters()
                      if p.grad is not None)
    assert n_with_grad > 0, "no gradients flowed"
    # gate logit path must receive gradient (write-sparsity + ST-BC)
    assert layer.memory.gate_mlp[-1].weight.grad is not None, "gate got no grad"
    # learned inner-loop scalars receive gradient through unrolled TTT updates
    assert layer.memory._eta_raw.grad is not None, "eta got no grad"

    # ---- O(1) PROOF: bytes constant across 1 vs many steps ----
    layer.eval()
    with torch.no_grad():
        W = layer.memory.init_state(B)
        bytes_step1 = layer.memory_bytes(batch=B)
        # step once
        z1 = torch.randn(B, cfg.d_model)
        o, W, _, _ = layer.memory.step(W, z1)
        bytes_after_1 = layer.memory_bytes(batch=B)
        # step 10_000 more times (the "100k" spirit, kept tiny for CPU smoke)
        for _ in range(10_000):
            zt = torch.randn(B, cfg.d_model)
            o, W, _, _ = layer.memory.step(W, zt)
        bytes_after_10001 = layer.memory_bytes(batch=B)
        # state tensor shape unchanged
        assert W.shape == (B, cfg.d_key, cfg.d_val)
    assert bytes_step1 == bytes_after_1 == bytes_after_10001, (
        "memory_bytes() changed with step count -> NOT O(1)!"
    )

    # write rate should be a fraction (gate is doing something, not all-on)
    info = {
        "shapes_ok": True,
        "gate_binary": True,
        "grad_params_with_grad": n_with_grad,
        "loss_components": comp,
        "memory_bytes_step1": bytes_step1,
        "memory_bytes_after_10001_steps": bytes_after_10001,
        "memory_bytes_constant": bytes_step1 == bytes_after_10001,
        "final_state_shape": tuple(W.shape),
    }
    if verbose:
        import json
        print(json.dumps(info, indent=2))
    return info


if __name__ == "__main__":
    print("[AURA-Mem] running CPU shape + O(1) self-test ...")
    info = self_test(verbose=True)
    assert info["memory_bytes_constant"], "O(1) proof FAILED"
    print(
        f"\n[AURA-Mem] PASS — shapes OK, gate binary, grads flow, "
        f"memory_bytes() = {info['memory_bytes_step1']} bytes "
        f"CONSTANT across 1 vs 10,001 steps."
    )


==> CODE/policy.py <==
"""policy.py — a small recurrent memory policy with a PLUGGABLE memory module.

The SAME backbone (an encoder MLP + an action/IB head) is shared across every
variant; only the *memory module* swapped behind it changes. Every variant is
selectable by name (the --variant flag in train.py / eval.py).

Backbone (shared, <=10M params for any config we use):
    obs_t  --encoder-->  z_t                         (per-step token summary)
    z_t, state_{t-1}  --MEMORY-->  o_t, state_t      (the pluggable part)
    o_t   --ActionIBHead-->  (action_logits_t, mu_t, logvar_t)

Memory modules (all share the read signature returning o_t + per-step gate prob
p_soft and a binary write decision g for write-accounting):

  ours / aura_mem        AURA-Mem: GatedTTTState (surprise-gated action-IB fast
                         weights). O(1) state. THE method.

  full_recurrence        GRU with hidden state (upper bound; unbounded info
                         capacity per dim, writes every step, NOT O(1)-claimed
                         as a memory *compressor* — it is the ceiling).

  no_memory              feed-forward only, state is always zero (lower bound).

  fixed_size_state       a plain linear fast-weight state of the SAME shape as
                         ours (matched-N) but written EVERY step with NO gate and
                         NO action-IB (isolates the gate+IB contribution).

  write_every_step       AURA-Mem fast weights but the gate is forced ON every
                         step (A-nogate ablation; same N, same IB).

  random_write           AURA-Mem fast weights, writes on a RANDOM schedule at a
                         matched mean write-rate (R2 signal-swap control).

  periodic_write         AURA-Mem fast weights, writes on a fixed PERIODIC
                         schedule at the matched mean write-rate (R2 control).

  recon_gate             AURA-Mem fast weights with a learned gate driven by a
                         RECONSTRUCTION/token loss instead of the action-utility
                         surprise+IB signal (R3 decisive comparator: gate on
                         "what is hard to reconstruct" vs "what matters for action").

The matched write-rate for random_write / periodic_write is read off ours'
``cfg.write_target_rho`` so the R2 controls fire at matched writes/sec + matched
state size M (== d_key*d_val). Pass ``matched_rho`` to override.

All memory modules import the validated scaffold from
``model/memory_layer.py`` (GatedTTTState, ActionIBHead, MemoryConfig) so the
math lives in exactly one place.
"""

from __future__ import annotations

import sys
from dataclasses import dataclass
from pathlib import Path
from typing import Optional, Tuple

import torch
import torch.nn as nn
import torch.nn.functional as F

# Import the validated scaffold (single source of truth for the math).
_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent  # .../04_experiments
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))
from model.memory_layer import (  # noqa: E402
    GatedTTTState,
    ActionIBHead,
    MemoryConfig,
)

VARIANTS = [
    "ours",            # alias of aura_mem
    "aura_mem",
    "full_recurrence",
    "no_memory",
    "fixed_size_state",
    "write_every_step",
    "random_write",
    "periodic_write",
    "recon_gate",
    "learned_token_gate",  # R3 decisive baseline: KVE-VLA RNN-gate on next-TOKEN loss
    "attention_kv",    # TrXL/GPT-PPO growing KV-cache contrast (S4_RUN_PLAN s2.2 #3)
]


# ---------------------------------------------------------------------------
# Config
# ---------------------------------------------------------------------------
@dataclass
class PolicyConfig:
    obs_dim: int
    n_actions: int
    d_model: int = 64
    d_key: int = 32
    d_val: int = 32
    enc_hidden: int = 64
    gate_hidden: int = 64
    pred_hidden: int = 64
    inner_lr_init: float = 0.1
    forget_init: float = 0.01
    gate_estimator: str = "st"
    gate_tau: float = 1.0
    write_target_rho: float = 0.2
    ib_prior_std: float = 1.0
    matched_rho: Optional[float] = None  # for R2 controls; defaults to write_target_rho
    # --- parameter-matching knobs (see PARAM_PARITY.md / CODE_AUDIT B1) ----
    # full_recurrence GRU hidden dim, sized so its TOTAL param count lands
    # within +-5% of ours (the fast-weight method). With the shared backbone
    # (encoder+ActionIBHead+classifier = 8,964) and obs_dim=6,n_actions=4,
    # hidden=53 -> total 29,613 vs ours 29,767 (-0.52%). Was d_key(=32) before,
    # which left full_recurrence ~35% UNDER ours (unfair capacity advantage to
    # the method). Override only if you change d_model/d_val/obs_dim/n_actions.
    gru_hidden: int = 53
    # recon_gate's reconstruction-head hidden width. recon_gate reuses the FULL
    # GatedTTTState cell (which already equals ours' total) and ADDS a recon
    # head, so it is necessarily >= ours; a narrow recon bottleneck keeps it
    # within +-5%. hidden=8 -> total 30,632 vs ours 29,767 (+2.91%). The head
    # still reconstructs the full d_model token (mechanism intact); only its
    # internal bottleneck is narrowed for budget parity.
    recon_hidden: int = 8
    # learned_token_gate's recurrent (GRU) token-gate hidden width. The variant
    # reuses the FULL ours cell (== ours' memory budget) and ADDS a GRUCell +
    # write head + next-token predictor, so it is necessarily >= ours; a narrow
    # h keeps the TOTAL within +-5% of ours. h=4 -> total 30,932 vs ours 29,767
    # (+3.91%). See LEARNED_GATE_BASELINE.md. Override only if you change
    # d_model/d_key/d_val/obs_dim/n_actions.
    token_gate_hidden: int = 4

    def to_memory_config(self) -> MemoryConfig:
        return MemoryConfig(
            d_model=self.d_model,
            d_key=self.d_key,
            d_val=self.d_val,
            d_action=self.d_val,  # heads operate in d_val space; action head maps to logits
            gate_hidden=self.gate_hidden,
            pred_hidden=self.pred_hidden,
            inner_lr_init=self.inner_lr_init,
            forget_init=self.forget_init,
            gate_estimator=self.gate_estimator,
            gate_tau=self.gate_tau,
            write_target_rho=self.write_target_rho,
            ib_prior_std=self.ib_prior_std,
        )


# ---------------------------------------------------------------------------
# Memory module interface
# ---------------------------------------------------------------------------
class MemoryModule(nn.Module):
    """Common interface. Carries an opaque state across steps.

    step(state, z, prev_read) -> (o, state, g, p_soft)
        o      : [B, d_val] memory read
        state  : opaque carried state (fixed shape for O(1) variants)
        g      : [B, 1] binary write decision (1.0 == wrote this step)
        p_soft : [B, 1] soft write probability (for the sparsity penalty)
    """

    is_o1: bool = True          # claims O(1) (step-count-independent) state
    uses_action_ib: bool = True # whether the action-IB head sees a stochastic z

    def init_state(self, batch: int, device, dtype):
        raise NotImplementedError

    def step(self, state, z, prev_read):
        raise NotImplementedError

    def memory_bytes(self, batch: int = 1, dtype=torch.float32) -> int:
        raise NotImplementedError


# ---- ours: AURA-Mem gated action-IB fast weights --------------------------
class AuraMemMemory(MemoryModule):
    """Surprise-gated TTT fast-weight state (the method). Delegates entirely to
    the validated GatedTTTState scaffold."""

    is_o1 = True
    uses_action_ib = True

    def __init__(self, mcfg: MemoryConfig):
        super().__init__()
        self.cell = GatedTTTState(mcfg)
        self.d_val = mcfg.d_val

    def init_state(self, batch, device, dtype):
        return self.cell.init_state(batch, device=device, dtype=dtype)

    def step(self, state, z, prev_read):
        o, W_new, g, p_soft = self.cell.step(state, z, prev_read)
        return o, W_new, g, p_soft

    def memory_bytes(self, batch=1, dtype=torch.float32):
        return self.cell.memory_bytes(batch=batch, dtype=dtype)


# ---- forced-/scheduled-write fast weights (ablations & R2 controls) -------
class ScheduledWriteMemory(MemoryModule):
    """Same fast-weight cell as ours but the gate is overridden by a fixed
    SCHEDULE rather than the learned action-utility surprise gate.

    schedule:
      "every"    -> write every step           (write_every_step / A-nogate)
      "random"   -> write w.p. rho each step    (random_write R2 control)
      "periodic" -> write every round(1/rho) th (periodic_write R2 control)

    Still uses the action-IB head (uses_action_ib=True) and the same state size
    M = d_key*d_val, so writes/sec and M are matched to ours by construction.
    """

    is_o1 = True
    uses_action_ib = True

    def __init__(self, mcfg: MemoryConfig, schedule: str, rho: float):
        super().__init__()
        self.cell = GatedTTTState(mcfg)
        self.schedule = schedule
        self.rho = max(1e-3, float(rho))
        self.period = max(1, round(1.0 / self.rho))
        self.d_val = mcfg.d_val

    def init_state(self, batch, device, dtype):
        W = self.cell.init_state(batch, device=device, dtype=dtype)
        # per-call step counter for periodic schedule (Python int; not a tensor)
        self._t = 0
        return W

    def step(self, state, z, prev_read):
        B = z.shape[0]
        o = self.cell.read(state, z)
        if self.schedule == "every":
            g = torch.ones(B, 1, device=z.device, dtype=z.dtype)
        elif self.schedule == "random":
            g = (torch.rand(B, 1, device=z.device) < self.rho).to(z.dtype)
        elif self.schedule == "periodic":
            fire = (getattr(self, "_t", 0) % self.period) == 0
            g = torch.full((B, 1), float(fire), device=z.device, dtype=z.dtype)
            self._t = getattr(self, "_t", 0) + 1
        else:
            raise ValueError(self.schedule)
        W_written = self.cell._ttt_update(state, z)
        g_b = g.view(-1, 1, 1)
        W_new = g_b * W_written + (1.0 - g_b) * state
        # p_soft == g here (no learned gate to regularise); detached schedule
        return o, W_new, g, g.detach()

    def memory_bytes(self, batch=1, dtype=torch.float32):
        return self.cell.memory_bytes(batch=batch, dtype=dtype)


# ---- fixed-size matched-N linear state, written every step, no IB ---------
class FixedSizeStateMemory(MemoryModule):
    """A plain linear fast-weight state of the SAME shape as ours, written every
    step by the delta rule, with NO gate and NO action-IB stochasticity. This is
    the matched-N control: identical memory capacity, none of the AURA machinery.
    """

    is_o1 = True
    uses_action_ib = False

    def __init__(self, mcfg: MemoryConfig):
        super().__init__()
        self.cell = GatedTTTState(mcfg)
        self.d_val = mcfg.d_val

    def init_state(self, batch, device, dtype):
        return self.cell.init_state(batch, device=device, dtype=dtype)

    def step(self, state, z, prev_read):
        o = self.cell.read(state, z)
        W_new = self.cell._ttt_update(state, z)  # always write
        B = z.shape[0]
        g = torch.ones(B, 1, device=z.device, dtype=z.dtype)
        return o, W_new, g, g.detach()

    def memory_bytes(self, batch=1, dtype=torch.float32):
        return self.cell.memory_bytes(batch=batch, dtype=dtype)


# ---- recon-/token-loss gate (R3 decisive comparator) ---------------------
class ReconGateMemory(MemoryModule):
    """AURA-Mem fast weights but the write gate is driven by a RECONSTRUCTION /
    token-prediction loss (how hard z_t is to reconstruct) rather than the
    action-utility surprise + IB signal. This is the R3 comparator: it asks
    whether gating on "what is hard to model" matches gating on "what matters
    for the action". Uses the same cell + IB head as ours so the ONLY difference
    is what the gate listens to.
    """

    is_o1 = True
    uses_action_ib = True

    def __init__(self, mcfg: MemoryConfig, recon_hidden: Optional[int] = None):
        super().__init__()
        self.cell = GatedTTTState(mcfg)
        self.d_val = mcfg.d_val
        # a small reconstruction head: predict z_t from the current read; the
        # gate fires when this recon error (token surprise) is high. Its hidden
        # width is param-matched (recon_hidden, see PolicyConfig.recon_hidden):
        # recon_gate reuses the FULL cell (already == ours' budget) and ADDS
        # this head, so a narrow bottleneck keeps the total within +-5% of ours
        # while still reconstructing the full d_model token (mechanism intact).
        rh = mcfg.pred_hidden if recon_hidden is None else int(recon_hidden)
        self.recon = nn.Sequential(
            nn.Linear(mcfg.d_val, rh),
            nn.GELU(),
            nn.Linear(rh, mcfg.d_model),
        )
        self.recon_gate_mlp = nn.Sequential(
            nn.Linear(1, rh),
            nn.GELU(),
            nn.Linear(rh, 1),
        )
        self.tau = mcfg.gate_tau

    def init_state(self, batch, device, dtype):
        return self.cell.init_state(batch, device=device, dtype=dtype)

    def step(self, state, z, prev_read):
        o = self.cell.read(state, z)
        # reconstruction (token) loss as the gate's index feature
        z_hat = self.recon(o)
        recon_err = ((z_hat - z) ** 2).mean(dim=-1, keepdim=True)  # [B,1]
        logit = self.recon_gate_mlp(recon_err.detach())
        p_soft = torch.sigmoid(logit / self.tau)
        hard = (p_soft > 0.5).float()
        g = hard + (p_soft - p_soft.detach())  # straight-through
        W_written = self.cell._ttt_update(state, z)
        g_b = g.view(-1, 1, 1)
        W_new = g_b * W_written + (1.0 - g_b) * state
        # expose the recon loss so train.py can add it (token-loss training)
        self._last_recon = recon_err.mean()
        return o, W_new, g, p_soft

    def memory_bytes(self, batch=1, dtype=torch.float32):
        return self.cell.memory_bytes(batch=batch, dtype=dtype)


# ===========================================================================
# >>> BEGIN learned-token-gate agent block (R3 decisive ablation baseline) <<<
# Owner: learned-token-gate baseline agent (R3, decisions.md D_topic R3).
# Self-contained: one MemoryModule class (LearnedTokenGateMemory) + one registry
# branch in build_memory + one PolicyConfig knob (token_gate_hidden) + the
# "learned_token_gate" name in VARIANTS/PARITY_VARIANTS + a token-loss hook in
# train.py (mirrors the existing recon_loss hook). Touches NOTHING else, to avoid
# clobbering the param-match / state-budget / TrXL agents.
# ===========================================================================
class LearnedTokenGateMemory(MemoryModule):
    """R3 DECISIVE-ABLATION baseline: a LEARNED write gate trained on a
    next-TOKEN PREDICTION loss (KV-Efficient-VLA RNN-gate / KVP learned-token-
    loss style), to contrast against OUR learned-ACTION-information-bottleneck
    gate at MATCHED budget.

    The paper's core novelty (D_topic R3) is that gating on ACTION-utility
    (surprise / action-prediction error + IB) beats gating on TOKEN-loss
    (how hard the observation stream is to MODEL). This variant is the explicit
    learned-TOKEN-loss comparator the reviewers demand, kept BYTE-matched and
    PARAM-matched to ours so the ONLY difference is the GATE'S TRAINING SIGNAL.

    HOW IT DIFFERS FROM ``recon_gate``
    ----------------------------------
    ``recon_gate`` (already present) gates on a 1-D *current-token* RECON error
    fed through a tiny stateless MLP -- a static, feed-forward token-surprise
    gate. State.md records it as UNSTABLE (acc 0.252-1.000 across seeds) because
    its 1-D detached feature carries little signal. This variant is the
    KV-Efficient-VLA RNN-gate that R3 names explicitly: a RECURRENT (GRU) gate
    that consumes the token STREAM and is trained against a NEXT-token
    prediction loss (predict z_{t+1} from the gate's recurrent hidden state),
    exactly the "learned token-loss" objective. The gate decision is therefore
    informed by the *running* model of the observation stream, not a single
    instantaneous recon residual -- a stronger, more stable learned-token-loss
    baseline (R3 mandate: "strengthen it / add the explicit KV-Efficient-VLA-
    style RNN gate variant"). Both gate on TOKEN structure; NEITHER sees the
    action signal -- that is the controlled difference vs ours.

    SHARED WITH OURS (so the only difference is the SIGNAL)
    -------------------------------------------------------
    * Same ``GatedTTTState`` cell -> identical read / TTT delta-rule write math
      and identical carried state W in R^{B x d_key x d_val} => IDENTICAL
      ``memory_bytes()`` (byte-matched / budget-matched by construction).
    * Same downstream ActionIBHead + classifier (shared backbone).
    * The native cell's surprise gate_mlp is simply NOT on this variant's gate
      path (we override the write decision with the RNN-token gate); the cell's
      read/_ttt_update are reused verbatim so the memory mechanism is identical.

    GATE PATH (the controlled difference)
    -------------------------------------
      h_t            = GRUCell(z_t, h_{t-1})            recurrent over tokens
      z_pred_{t}     = token_predictor(h_t)             next-token prediction
      token_loss_t   = || z_pred_{t-1} - z_t ||^2       (1-step-ahead; the SIGNAL)
      write_logit_t  = write_head(h_t)
      p_soft, g      = sigmoid(logit/tau), straight-through binarize
    The next-token prediction loss is EXPOSED as ``_last_token_loss`` so train.py
    adds it to the objective (token-loss TRAINING, NOT action error). The write
    head receives gradient from BC (through the write multiplexer) + the
    write-sparsity penalty, exactly like ours' gate; the DIFFERENCE is that this
    gate's *representation* h_t is shaped by a TOKEN-prediction loss, whereas
    ours' surprise feature is the inner action-relevant TTT residual and its IB.
    """

    is_o1 = True
    uses_action_ib = True

    def __init__(self, mcfg: MemoryConfig, token_gate_hidden: int = 4):
        super().__init__()
        self.cell = GatedTTTState(mcfg)          # SAME cell as ours (byte-matched)
        self.d_val = mcfg.d_val
        self.d_model = mcfg.d_model
        h = int(token_gate_hidden)
        self.h = h
        # recurrent token gate (KV-Efficient-VLA RNN-gate analogue).
        self.gru = nn.GRUCell(mcfg.d_model, h)
        # next-TOKEN predictor head: h_t -> \hat z_{t+1} (the token-loss signal).
        self.token_predictor = nn.Linear(h, mcfg.d_model)
        # write-decision head off the recurrent hidden state.
        self.write_head = nn.Linear(h, 1)
        self.tau = mcfg.gate_tau
        self._gru_h = None        # recurrent gate hidden, carried across steps
        self._prev_zpred = None   # \hat z_t predicted at t-1 (for token loss)
        self._last_token_loss = None

    def init_state(self, batch, device, dtype):
        # carried memory state is the SAME fast-weight W as ours (byte-matched).
        W = self.cell.init_state(batch, device=device, dtype=dtype)
        # transient recurrent-gate hidden + token-prediction buffers (NOT part of
        # the O(1) memory_bytes accounting -- they are the gate's controller, the
        # analogue of ours' gate_mlp activations; both excluded from state bytes).
        self._gru_h = torch.zeros(batch, self.h, device=device, dtype=dtype)
        self._prev_zpred = None
        self._last_token_loss = None
        return W

    def step(self, state, z, prev_read):
        B = z.shape[0]
        # READ (same as ours).
        o = self.cell.read(state, z)
        # recurrent token-gate update.
        if self._gru_h is None or self._gru_h.shape[0] != B:
            self._gru_h = torch.zeros(B, self.h, device=z.device, dtype=z.dtype)
        h_t = self.gru(z, self._gru_h)
        # next-token prediction LOSS (the training SIGNAL): the prediction made
        # at the PREVIOUS step about the current z_t. Accumulate as a running
        # mean over the episode; train.py adds it (token-loss training).
        if self._prev_zpred is not None:
            tl = ((self._prev_zpred - z) ** 2).mean()
            self._last_token_loss = tl if self._last_token_loss is None else (
                self._last_token_loss + tl)
        # gate decision from the recurrent hidden state.
        logit = self.write_head(h_t)
        p_soft = torch.sigmoid(logit / self.tau)
        hard = (p_soft > 0.5).float()
        g = hard + (p_soft - p_soft.detach())     # straight-through
        # WRITE (same TTT delta rule as ours), multiplexed by the learned gate.
        W_written = self.cell._ttt_update(state, z)
        g_b = g.view(-1, 1, 1)
        W_new = g_b * W_written + (1.0 - g_b) * state
        # produce the next-token prediction for the NEXT step's loss.
        self._prev_zpred = self.token_predictor(h_t)
        self._gru_h = h_t
        return o, W_new, g, p_soft

    def memory_bytes(self, batch=1, dtype=torch.float32):
        # IDENTICAL to ours: only the fast-weight W is carried as memory.
        return self.cell.memory_bytes(batch=batch, dtype=dtype)

# ===========================================================================
# >>> END learned-token-gate agent block <<<
# ===========================================================================


# ---- full recurrence: GRU upper bound -------------------------------------
class GRUMemory(MemoryModule):
    """Standard GRU cell — the full-recurrence upper bound. Hidden state is a
    dense vector written every step. We project the hidden state to d_val so the
    downstream ActionIB head is identical across variants. NOT claimed O(1) as a
    *compressor* (it is the ceiling), though its state is also fixed-shape."""

    is_o1 = False
    uses_action_ib = True

    def __init__(self, mcfg: MemoryConfig, hidden: int):
        super().__init__()
        self.gru = nn.GRUCell(mcfg.d_model, hidden)
        self.to_read = nn.Linear(hidden, mcfg.d_val)
        self.hidden = hidden
        self.d_val = mcfg.d_val

    def init_state(self, batch, device, dtype):
        return torch.zeros(batch, self.hidden, device=device, dtype=dtype)

    def step(self, state, z, prev_read):
        h = self.gru(z, state)
        o = self.to_read(h)
        B = z.shape[0]
        g = torch.ones(B, 1, device=z.device, dtype=z.dtype)  # writes every step
        return o, h, g, g.detach()

    def memory_bytes(self, batch=1, dtype=torch.float32):
        elt = torch.empty(0, dtype=dtype).element_size()
        return int(batch * self.hidden * elt)


# ---- no memory: feed-forward lower bound ----------------------------------
class NoMemory(MemoryModule):
    """Lower bound: no carried state. The read is a learned projection of the
    CURRENT z only. On a memory-decisive task this must underperform."""

    is_o1 = True
    uses_action_ib = True

    def __init__(self, mcfg: MemoryConfig):
        super().__init__()
        self.proj = nn.Linear(mcfg.d_model, mcfg.d_val)
        self.d_val = mcfg.d_val

    def init_state(self, batch, device, dtype):
        return torch.zeros(batch, 1, device=device, dtype=dtype)  # dummy

    def step(self, state, z, prev_read):
        o = self.proj(z)
        B = z.shape[0]
        g = torch.zeros(B, 1, device=z.device, dtype=z.dtype)  # never writes
        return o, state, g, g.detach()

    def memory_bytes(self, batch=1, dtype=torch.float32):
        return 0


# ===========================================================================
# >>> BEGIN TrXL-contrast agent block (attention_kv growing-cache baseline) <<<
# Owner: TrXL contrast baseline agent. Self-contained: one MemoryModule class
# + one registry branch below (see marker in build_memory). Touches NOTHING
# else in this file, to avoid clobbering the param-match / state-budget agents.
# ===========================================================================
class AttentionKVMemory(MemoryModule):
    """Windowed causal self-attention recurrent core with a GROWING KV-cache.

    This is baseline #3 in S4_RUN_PLAN sec 2.2 (GPT/TrXL-PPO windowed
    self-attention core), the O(1)-VRAM CONTRAST. Unlike ours' fixed-shape
    fast-weight state W in R^{B x d_key x d_val}, a transformer decoder core at
    inference must KEEP every past token's key/value to attend over history.
    Therefore its carried-across-time state is a KV-cache of shape

        K_cache : [B, n_cached, d_key]
        V_cache : [B, n_cached, d_val]

    where ``n_cached`` GROWS by 1 every control step (optionally capped at a
    sliding window). The downstream encoder + ActionIBHead + classifier are the
    SAME shared backbone as every other variant; ONLY this sequence core differs
    (single-head scaled-dot-product causal attention with a learned output
    projection), exactly per the "same encoder + heads, only the recurrent core
    swaps" parity rule (S4_RUN_PLAN sec 2.2).

    O(T) memory, BY CONSTRUCTION (the whole point of the figure):
      ``memory_bytes()`` counts the REAL bytes of the carried K/V cache tensors
      = B * n_cached * (d_key + d_val) * elt_size. It is a HONEST tensor count,
      not a fudge: it is exactly numel(K_cache)+numel(V_cache) times the dtype
      element size. As steps accrue, n_cached -> T, so the byte count grows
      LINEARLY in horizon -> the linear line the O(1) figure contrasts against
      ours' flat line. With a sliding ``window`` the growth SATURATES at the
      window length (still >> ours' constant for any nontrivial window).

    state object carried across steps is the tuple (K_cache, V_cache); each
    ``step`` appends the current token's (k, v) then attends over the cache.
    We mirror the (o, state, g, p_soft) return signature: g/p_soft are 1.0
    (a KV-cache writes EVERY token by construction -- there is no sparse-write
    gate; that is precisely the property ours improves on).
    """

    is_o1 = False          # KV-cache grows with horizon -> NOT O(1) (the contrast)
    uses_action_ib = True  # shares the stochastic action-IB head like the others

    def __init__(self, mcfg: MemoryConfig, window: Optional[int] = None):
        super().__init__()
        d, dk, dv = mcfg.d_model, mcfg.d_key, mcfg.d_val
        # query/key/value projections from the per-step token z_t (single head).
        self.to_q = nn.Linear(d, dk, bias=False)
        self.to_k = nn.Linear(d, dk, bias=False)
        self.to_v = nn.Linear(d, dv, bias=False)
        # output projection so the read o_t lives in d_val (same as every variant).
        self.to_o = nn.Linear(dv, dv)
        self.d_key = dk
        self.d_val = dv
        self.scale = 1.0 / (dk ** 0.5)
        # optional sliding-window cap (models a windowed-attention TrXL); None = unbounded.
        self.window = int(window) if window is not None else None
        # live cache length seen by the LAST step() call, for honest byte accounting.
        self._n_cached = 0
        # --- POSITIONAL ENCODING (FAIRNESS FIX, EVENT 0096) ---------------
        # A real GPT/TrXL decoder is position-aware; without it a content-only
        # attention core CANNOT solve a "latest-event-wins" recall task (it has
        # no way to tell a recent event from an old one), which would make this
        # baseline an unfair strawman. We add a learned per-position embedding
        # added to the KEY of each cached token (indexed by its RELATIVE age
        # w.r.t. the current step, so the query can prefer recent keys). The
        # state byte-count is UNCHANGED (we store the same K/V tensors; the
        # position bias is added at attention time), so the O(1)-vs-growing-KV
        # contrast is untouched -- this only makes the baseline COMPETENT.
        self._max_rel = 4096  # rel-age table cap; ages beyond clamp to last row.
        self.pos_emb = nn.Embedding(self._max_rel, dk)
        nn.init.normal_(self.pos_emb.weight, std=0.02)

    def init_state(self, batch, device, dtype):
        # empty KV cache: zero-length along the time axis. Grows on each step.
        K = torch.zeros(batch, 0, self.d_key, device=device, dtype=dtype)
        V = torch.zeros(batch, 0, self.d_val, device=device, dtype=dtype)
        self._n_cached = 0
        return (K, V)

    def step(self, state, z, prev_read):
        K_cache, V_cache = state
        B = z.shape[0]
        q = self.to_q(z).unsqueeze(1)          # [B,1,dk]
        k = self.to_k(z).unsqueeze(1)          # [B,1,dk]
        v = self.to_v(z).unsqueeze(1)          # [B,1,dv]
        # APPEND the new token's key/value -> the cache GROWS by one entry.
        K_cache = torch.cat([K_cache, k], dim=1)   # [B, n+1, dk]
        V_cache = torch.cat([V_cache, v], dim=1)   # [B, n+1, dv]
        # optional sliding window: drop the oldest tokens beyond `window`.
        if self.window is not None and K_cache.shape[1] > self.window:
            K_cache = K_cache[:, -self.window:, :]
            V_cache = V_cache[:, -self.window:, :]
        n = K_cache.shape[1]
        # relative-age positional bias: cached token at index i has age
        # (n-1-i) steps before the current query (age 0 == current token).
        rel = torch.arange(n - 1, -1, -1, device=z.device).clamp_max(
            self._max_rel - 1)                         # [n]
        pos = self.pos_emb(rel).unsqueeze(0)           # [1,n,dk]
        K_pos = K_cache + pos                          # position-aware keys
        # causal self-attention of the current query over the whole cache.
        # (current step attends to all retained past tokens incl. itself.)
        attn = torch.einsum("bqk,bnk->bqn", q, K_pos) * self.scale  # [B,1,n]
        w = torch.softmax(attn, dim=-1)
        ctx = torch.einsum("bqn,bnv->bqv", w, V_cache).squeeze(1)     # [B,dv]
        o = self.to_o(ctx)
        # record the live cache length for memory_bytes() (honest tensor count).
        self._n_cached = int(K_cache.shape[1])
        # a KV-cache writes EVERY token (no sparse gate) -> g = p_soft = 1.
        g = torch.ones(B, 1, device=z.device, dtype=z.dtype)
        return o, (K_cache, V_cache), g, g.detach()

    def memory_bytes(self, batch=1, dtype=torch.float32):
        """REAL bytes of the carried KV-cache tensors. GROWS with cached tokens.

        = numel(K_cache)+numel(V_cache) * elt_size
        = batch * n_cached * (d_key + d_val) * elt_size

        ``n_cached`` is the number of tokens currently retained (== #steps taken
        this episode, capped at ``window`` if set). This is the genuine size of
        the K and V tensors we ``torch.cat`` onto every step -- NOT an estimate.
        Contrast model/memory_layer.GatedTTTState.memory_bytes(), which is a pure
        function of (d_key,d_val,batch,dtype) and is step-count INDEPENDENT.
        """
        elt = torch.empty(0, dtype=dtype).element_size()
        kv_elems = batch * int(self._n_cached) * (self.d_key + self.d_val)
        return int(kv_elems * elt)

    def bytes_at(self, n_tokens: int, batch: int = 1, dtype=torch.float32) -> int:
        """Honest byte count the cache WOULD hold after ``n_tokens`` steps (capped
        at the sliding window if set). Pure accounting helper for the horizon
        sweep figure; does not mutate state."""
        elt = torch.empty(0, dtype=dtype).element_size()
        n = n_tokens if self.window is None else min(int(n_tokens), self.window)
        return int(batch * n * (self.d_key + self.d_val) * elt)

# ===========================================================================
# >>> END TrXL-contrast agent block <<<
# ===========================================================================


# ---------------------------------------------------------------------------
# Memory factory
# ---------------------------------------------------------------------------
def build_memory(variant: str, cfg: PolicyConfig) -> MemoryModule:
    mcfg = cfg.to_memory_config()
    rho = cfg.matched_rho if cfg.matched_rho is not None else cfg.write_target_rho
    if variant in ("ours", "aura_mem"):
        return AuraMemMemory(mcfg)
    if variant == "full_recurrence":
        # param-matched to ours within +-5% via cfg.gru_hidden (see PolicyConfig
        # / PARAM_PARITY.md). Previously hidden=d_key left it ~35% UNDER ours.
        return GRUMemory(mcfg, hidden=cfg.gru_hidden)
    if variant == "no_memory":
        return NoMemory(mcfg)
    if variant == "fixed_size_state":
        return FixedSizeStateMemory(mcfg)
    if variant == "write_every_step":
        return ScheduledWriteMemory(mcfg, schedule="every", rho=1.0)
    if variant == "random_write":
        return ScheduledWriteMemory(mcfg, schedule="random", rho=rho)
    if variant == "periodic_write":
        return ScheduledWriteMemory(mcfg, schedule="periodic", rho=rho)
    if variant == "recon_gate":
        return ReconGateMemory(mcfg, recon_hidden=cfg.recon_hidden)
    # >>> learned-token-gate agent registry branch (R3 decisive baseline) <<<
    if variant == "learned_token_gate":
        return LearnedTokenGateMemory(mcfg, token_gate_hidden=cfg.token_gate_hidden)
    # >>> TrXL-contrast agent registry branch (attention_kv) <<<
    if variant == "attention_kv":
        # window=None -> unbounded growing cache (the linear-growth contrast).
        # cfg.kv_window (if present) models a sliding-window TrXL instead.
        win = getattr(cfg, "kv_window", None)
        return AttentionKVMemory(mcfg, window=win)
    raise KeyError(f"unknown variant '{variant}', have {VARIANTS}")


# ---------------------------------------------------------------------------
# The recurrent memory policy (shared backbone)
# ---------------------------------------------------------------------------
class RecurrentMemoryPolicy(nn.Module):
    """obs --enc--> z --MEMORY--> o --IBhead--> action logits.

    Returns per-step action logits + the terms required for the loss
    L = L_action + beta*IB + gamma*write_sparsity (see model/memory_layer.py).
    """

    def __init__(self, variant: str, cfg: PolicyConfig):
        super().__init__()
        assert variant in VARIANTS, f"{variant} not in {VARIANTS}"
        self.variant = variant
        self.cfg = cfg
        mcfg = cfg.to_memory_config()

        # shared encoder: obs_t -> z_t
        self.encoder = nn.Sequential(
            nn.Linear(cfg.obs_dim, cfg.enc_hidden),
            nn.GELU(),
            nn.Linear(cfg.enc_hidden, cfg.d_model),
        )
        # pluggable memory
        self.memory = build_memory(variant, cfg)
        # shared action-IB head: o_t -> (z_code, mu, logvar); we then map z_code
        # -> action logits. ActionIBHead maps d_val->d_action(=d_val); we add a
        # final classifier to n_actions so all variants share the head shape.
        self.ib_head = ActionIBHead(mcfg)
        self.classifier = nn.Linear(mcfg.d_action, cfg.n_actions)

    # ---- O(1) accounting -------------------------------------------------
    def memory_bytes(self, batch: int = 1, dtype=torch.float32) -> int:
        return self.memory.memory_bytes(batch=batch, dtype=dtype)

    def is_o1(self) -> bool:
        return self.memory.is_o1

    # ---- forward over a trajectory --------------------------------------
    def forward(self, obs: torch.Tensor) -> dict:
        """obs: [B, T, obs_dim]. Returns dict of per-step tensors."""
        B, T, _ = obs.shape
        device, dtype = obs.device, obs.dtype
        z_seq = self.encoder(obs)  # [B,T,d_model]
        state = self.memory.init_state(B, device=device, dtype=dtype)
        prev_read = torch.zeros(B, self.cfg.d_val, device=device, dtype=dtype)

        logits, mus, logvars, gs, ps, reads = [], [], [], [], [], []
        recon_terms = []
        for t in range(T):
            z_t = z_seq[:, t, :]
            o, state, g, p_soft = self.memory.step(state, z_t, prev_read)
            action_code, mu, logvar = self.ib_head(o)
            logit = self.classifier(action_code)
            logits.append(logit); mus.append(mu); logvars.append(logvar)
            gs.append(g); ps.append(p_soft); reads.append(o)
            prev_read = o
            if hasattr(self.memory, "_last_recon"):
                recon_terms.append(self.memory._last_recon)

        out = {
            "logits": torch.stack(logits, dim=1),   # [B,T,n_actions]
            "mu": torch.stack(mus, dim=1),
            "logvar": torch.stack(logvars, dim=1),
            "g": torch.stack(gs, dim=1),             # [B,T,1]
            "p_soft": torch.stack(ps, dim=1),        # [B,T,1]
            "reads": torch.stack(reads, dim=1),
            "state": state,
        }
        if recon_terms:
            out["recon_loss"] = torch.stack(recon_terms).mean()
        # learned_token_gate exposes a single accumulated next-TOKEN prediction
        # loss over the unroll (the gate's TRAINING SIGNAL). Surface it under
        # "token_loss" so train.py adds it (mirrors the recon_loss hook). It is a
        # tensor with grad attached to the GRU token-gate + predictor.
        tl = getattr(self.memory, "_last_token_loss", None)
        if tl is not None:
            out["token_loss"] = tl / max(1, T - 1)  # mean over predicted steps
        return out


def count_params(model: nn.Module) -> int:
    return sum(p.numel() for p in model.parameters() if p.requires_grad)


# Recurrent-core baselines whose capacity must be matched to ours so accuracy
# gaps are attributable to the MECHANISM, not parameter count (CODE_AUDIT B1,
# VALIDATION_PROTOCOL P2/P4 fairness). no_memory is the DELIBERATE lower-capacity
# negative control and is intentionally excluded from the parity assertion.
PARITY_REFERENCE = "ours"
PARITY_VARIANTS = [
    "full_recurrence",
    "fixed_size_state",
    "write_every_step",
    "random_write",
    "periodic_write",
    "recon_gate",
    "learned_token_gate",
]
PARITY_EXCLUDED = ["no_memory"]  # negative control, reported but not asserted


def param_report(cfg: Optional[PolicyConfig] = None, tol: float = 0.05) -> dict:
    """Build every variant once and report parameter counts + parity vs ours.

    Returns a dict with per-variant totals, backbone/memory split, percent
    difference vs the parity reference (ours), a per-variant within-tol flag,
    and a top-level ``parity_ok`` that is True iff EVERY variant in
    ``PARITY_VARIANTS`` is within +-tol of ours. ``no_memory`` (PARITY_EXCLUDED)
    is reported but never gates ``parity_ok``.
    """
    if cfg is None:
        cfg = PolicyConfig(obs_dim=6, n_actions=4)
    rows = {}
    for v in VARIANTS:
        if v == "aura_mem":
            continue  # alias of ours; skip to avoid duplicate row
        torch.manual_seed(0)
        pol = RecurrentMemoryPolicy(v, cfg)
        total = count_params(pol)
        mem = count_params(pol.memory)
        rows[v] = {
            "total": total,
            "backbone": total - mem,
            "memory": mem,
        }
    ref = rows[PARITY_REFERENCE]["total"]
    for v, r in rows.items():
        r["pct_vs_ours"] = 100.0 * (r["total"] - ref) / ref
        r["within_tol"] = abs(r["pct_vs_ours"]) <= tol * 100.0
    parity_ok = all(rows[v]["within_tol"] for v in PARITY_VARIANTS)
    return {
        "cfg": {
            "obs_dim": cfg.obs_dim, "n_actions": cfg.n_actions,
            "d_model": cfg.d_model, "d_key": cfg.d_key, "d_val": cfg.d_val,
            "gru_hidden": cfg.gru_hidden, "recon_hidden": cfg.recon_hidden,
            "token_gate_hidden": cfg.token_gate_hidden,
        },
        "reference": PARITY_REFERENCE,
        "reference_total": ref,
        "tol_pct": tol * 100.0,
        "rows": rows,
        "parity_variants": PARITY_VARIANTS,
        "excluded": PARITY_EXCLUDED,
        "parity_ok": parity_ok,
    }


if __name__ == "__main__":
    cfg = PolicyConfig(obs_dim=6, n_actions=4)
    for v in VARIANTS:
        torch.manual_seed(0)
        pol = RecurrentMemoryPolicy(v, cfg)
        obs = torch.randn(3, 10, cfg.obs_dim)
        out = pol(obs)
        print(f"{v:18s} params={count_params(pol):>7d} "
              f"logits={tuple(out['logits'].shape)} "
              f"mem_bytes={pol.memory_bytes(batch=3)} "
              f"o1={pol.is_o1()}")


==> CODE/report_params.py <==
"""report_params.py — parameter-parity report for the AURA-Mem variants.

Prints a parameter table for ALL variants and ASSERTS that every recurrent-core
baseline is within +-5% of ``ours`` (the method). This enforces the fairness
requirement from CODE_AUDIT finding B1 and VALIDATION_PROTOCOL P2/P4: accuracy
differences between variants must be attributable to the MEMORY MECHANISM, not
to raw parameter capacity, BEFORE the multi-seed GPU runs.

``no_memory`` is the DELIBERATE lower-capacity negative control (it must
underperform on a memory-decisive task), so it is REPORTED but EXCLUDED from the
parity assertion.

CPU-only. Launches no GPU / Modal. Run:

    python -m aura.report_params
    python aura/report_params.py            # equivalent

Exit code 0 iff parity holds for every PARITY_VARIANTS entry.
"""

from __future__ import annotations

import sys
from pathlib import Path

# Make the package importable whether run as a module or a script.
_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent  # .../04_experiments
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))

from aura.policy import (  # noqa: E402
    PolicyConfig,
    param_report,
    PARITY_VARIANTS,
    PARITY_EXCLUDED,
)

# Variants that are NEITHER parity-matched NOR the no_memory negative control:
# architecture/memory-growth CONTRASTS (e.g. attention_kv's growing KV-cache).
# These are owned by other agents and exist to contrast the MEMORY-GROWTH axis
# (O(T) cache vs ours' O(1) state), not the capacity-fairness axis, so they are
# REPORTED for transparency but EXCLUDED from the +-5% capacity assertion.
from aura.policy import VARIANTS as _ALL_VARIANTS  # noqa: E402
_KNOWN = {"ours", "aura_mem"} | set(PARITY_VARIANTS) | set(PARITY_EXCLUDED)
CONTRAST_VARIANTS = [v for v in _ALL_VARIANTS if v not in _KNOWN]

# Display order: reference first, then the matched recurrent-core baselines,
# then the excluded negative control, then any architecture contrasts.
_DISPLAY_ORDER = (
    ["ours"]
    + [v for v in PARITY_VARIANTS]
    + [v for v in PARITY_EXCLUDED]
    + [v for v in CONTRAST_VARIANTS]
)


def format_report(rep: dict) -> str:
    lines = []
    cfg = rep["cfg"]
    lines.append(
        "AURA-Mem parameter-parity report "
        f"(obs_dim={cfg['obs_dim']}, n_actions={cfg['n_actions']}, "
        f"d_model={cfg['d_model']}, d_key={cfg['d_key']}, d_val={cfg['d_val']}, "
        f"gru_hidden={cfg['gru_hidden']}, recon_hidden={cfg['recon_hidden']})"
    )
    lines.append(
        f"Reference = '{rep['reference']}' total = {rep['reference_total']:,} params"
        f"   |   tolerance = +-{rep['tol_pct']:.0f}%"
    )
    lines.append("")
    header = (
        f"{'variant':<18}{'total':>9}{'backbone':>10}{'memory':>9}"
        f"{'vs ours':>10}{'role':>26}"
    )
    lines.append(header)
    lines.append("-" * len(header))
    rows = rep["rows"]
    for v in _DISPLAY_ORDER:
        if v not in rows:
            continue
        r = rows[v]
        if v == rep["reference"]:
            role = "REFERENCE (the method)"
        elif v in PARITY_EXCLUDED:
            role = "neg. control (excluded)"
        elif v in CONTRAST_VARIANTS:
            role = "growth contrast (excl.)"
        else:
            role = "MATCHED" if r["within_tol"] else "OUT OF TOL"
        pct = f"{r['pct_vs_ours']:+.2f}%"
        lines.append(
            f"{v:<18}{r['total']:>9,}{r['backbone']:>10,}{r['memory']:>9,}"
            f"{pct:>10}{role:>26}"
        )
    lines.append("-" * len(header))
    status = "PARITY OK" if rep["parity_ok"] else "PARITY FAILED"
    lines.append(
        f"{status}: all of {rep['parity_variants']} within "
        f"+-{rep['tol_pct']:.0f}% of '{rep['reference']}'."
    )
    lines.append(
        f"Excluded from assertion (negative control): {rep['excluded']}."
    )
    return "\n".join(lines)


def main() -> int:
    cfg = PolicyConfig(obs_dim=6, n_actions=4)
    rep = param_report(cfg, tol=0.05)
    print(format_report(rep))

    # Hard assertion: gate the multi-seed runs on capacity parity.
    offenders = {
        v: round(rep["rows"][v]["pct_vs_ours"], 2)
        for v in PARITY_VARIANTS
        if not rep["rows"][v]["within_tol"]
    }
    assert rep["parity_ok"], (
        "Parameter parity FAILED: these recurrent-core baselines are not within "
        f"+-{rep['tol_pct']:.0f}% of '{rep['reference']}': {offenders}. "
        "Fix PolicyConfig.gru_hidden / recon_hidden before launching runs."
    )
    print("\nassert parity_ok -> PASS")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> CODE/stagec_spawn.py <==
"""stagec_spawn.py — Stage-C: long-horizon STRESS separation curve.

Extends the Stage-A trained head-to-head to the EXTREME-horizon regime where a
constant-state O(1) policy and a growing-KV transformer are expected to SEPARATE:
T = 5,000 and 10,000. Same trained harness as kvhead_spawn (so the numbers are
directly comparable), restricted to the two policies that define the contrast:

  variants  = ours (AURA, O(1) state), attention_kv (TRAINED growing-KV transformer)
  task      = sparse_recall
  horizons  = 5000, 10000     (the long-horizon stress regime)
  seeds     = 0,1,2           (3 seeds -> CI without blowing the GPU budget at T=10k)
  budget    = d_key=d_val=32  (matched to Stage-A N32)
  max_steps = 2000            (recall converges; long T makes each step expensive)

= 2 variants x 2 horizons x 3 seeds = 12 cells. At T=10k the per-step sequential
recurrence dominates wall-time; these go on train_cell_long (90m cap) and pool
under the same aura-lean <=10 H100 budget. Honest scope: this is the SEPARATION
curve (success + memory bytes vs horizon), NOT a SOTA claim.

Usage (from 04_experiments/):
  export MODAL_PROFILE=kaikaku
  modal deploy aura/lean_sweep.py
  python -m aura.stagec_spawn --run-tag claim-upgrade-C-0531
  python -m aura.stagec_spawn --smoke   # ONE ours T=5000 cell only
"""
from __future__ import annotations
import argparse, json
from datetime import datetime, timezone
from pathlib import Path

import modal

HERE = Path(__file__).resolve().parent
MANIFEST = HERE / "stagec_manifest.json"

VARIANTS = ["ours", "attention_kv"]
TASK = "sparse_recall"
# The per-step sequential recurrence makes FULL TRAINING at T=5k/10k infeasible
# (>>90-min cap). Stage-C instead pushes the longest TRAINED rung to T=1024 (one
# step beyond Stage-A's 512), where both variants still converge, and reports
# the long-horizon (T up to 10k) MEMORY SEPARATION analytically + via a forward
# bytes_at_T measurement (deterministic; computed in measure_bytes_curve.py).
# This keeps every reported success number from a REAL trained model while the
# unbounded-VRAM divergence is shown honestly as the architectural property it
# is (O(1) const-state vs O(T) growing KV-cache).
HORIZONS = [768, 1024]
SEEDS = [0, 1, 2]
DKEY = DVAL = 32
# Steps scaled down for the longer horizons (cost ~ steps*T). Convergence-safe
# at n_symbols=4 (the latch-recall mechanism is learned by ~600-800 steps).
MAX_STEPS_BY_T = {768: 700, 1024: 550}
MAX_STEPS = 700

# CONVERGENCE-VALIDATED kwargs (EVENT 0096), identical to Stage-A for direct
# comparability: n_symbols=4 (chance 0.25), denser events.
TASK_KWARGS = dict(n_symbols=4, event_prob=0.20, query_frac=0.5)


def build_cells(run_tag: str, smoke: bool = False):
    cells = []
    variants = ["ours"] if smoke else VARIANTS
    horizons = [768] if smoke else HORIZONS
    seeds = [0] if smoke else SEEDS
    for v in variants:
        for T in horizons:
            for s in seeds:
                cells.append({
                    "run_tag": run_tag,
                    "variant": v,
                    "task": TASK,
                    "seq_len": int(T),
                    "max_steps": int(40 if smoke
                                     else MAX_STEPS_BY_T.get(int(T), MAX_STEPS)),
                    "d_key": DKEY,
                    "d_val": DVAL,
                    "seed": int(s),
                    "task_kwargs": dict(TASK_KWARGS),
                    "name": f"{v}_T{T}_s{s}",
                })
    return cells


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--run-tag", default="")
    ap.add_argument("--fn", default="train_cell_long",
                    help="train_cell (30m) or train_cell_long (90m)")
    ap.add_argument("--smoke", action="store_true",
                    help="spawn ONE ours T=5000 cell only (GPU smoke)")
    args = ap.parse_args(argv)
    tag = args.run_tag or datetime.now(timezone.utc).strftime(
        "claim-upgrade-C-%Y%m%d-%H%M")

    cells = build_cells(tag, smoke=args.smoke)
    fn = modal.Function.from_name("aura-lean", args.fn)
    man = {"run_tag": tag, "fn": args.fn, "smoke": args.smoke,
           "spawned_utc": datetime.now(timezone.utc).isoformat(),
           "n_cells": len(cells), "cells": []}
    for c in cells:
        h = fn.spawn(c)
        man["cells"].append({"name": c["name"],
                             "call_id": getattr(h, "object_id", None)})
    MANIFEST.write_text(json.dumps(man, indent=2))
    (HERE / "stagec_run_tag.txt").write_text(tag)
    print(f"[stagec] run_tag={tag} spawned={len(cells)} cells on {args.fn} "
          f"(smoke={args.smoke}) against aura-lean (<=10 H100 budget)")
    print(f"[stagec] COLLECT: modal volume get paper-results {tag}/cells "
          f"<localdir> --force")


if __name__ == "__main__":
    main()


==> CODE/tasks.py <==
"""tasks.py — seeded synthetic memory-stress benchmarks for AURA-Mem.

These are POPGym / Memory-Gym-style *partially observed* sequence tasks where
memory is *decisive*: the correct action at step t depends on information seen
many steps earlier and is NOT recoverable from the current observation alone.
A small recurrent policy can be trained to convergence on a single CPU/GPU in
minutes. We frame them as supervised next-action-prediction (behaviour cloning
against the oracle policy), which is exactly the loss the AURA-Mem objective
(L_action + beta*IB + gamma*write_sparsity) optimises.

Why supervised / BC and not full RL here?
-----------------------------------------
The paper's claim is about *memory* (an O(1) bounded recurrent state that is an
(eps,delta)-AIS / action-sufficient statistic), NOT about exploration/credit
assignment. BC on the oracle action isolates the memory question: a policy can
only match the oracle if its bounded state retains the decisive past bit(s).
This makes the no-memory < full-recurrence gap a *clean* memory diagnostic.

Tasks
-----
1. RecallTask ("Repeat-the-cue"): a one-hot CUE token appears at a random early
   step; every later "query" step the oracle action = the cue id. Pure long-range
   recall. Memory-decisive: current obs at a query step carries no cue info.

2. AssociativeRecallTask: a stream of (key,value) pairs is written early; at a
   later probe step a key is re-presented and the oracle action = its value.
   Mirrors POPGym "Autoencode"/"RepeatPrevious" + associative-memory literature
   and matches the fast-weight key->value memorisation the TTT inner loss uses.

3. ParityTask ("running parity"): the oracle action is the parity (XOR) of all
   signal bits seen so far. Requires an O(1) accumulated bit of state across the
   whole horizon — the canonical "constant-memory but long-range" stress test.

All tasks expose:
  - obs_dim, n_actions
  - sample_batch(batch, T, seed) -> (obs[B,T,obs_dim], target[B,T], mask[B,T])
    where mask==1 marks the *decision* (query) steps the loss is scored on.
  - is_memory_decisive = True

Determinism: every batch is generated from an explicit torch.Generator seeded by
(global_seed, step_counter) so runs are bit-reproducible.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Tuple

import torch


# ---------------------------------------------------------------------------
# Base
# ---------------------------------------------------------------------------
@dataclass
class TaskSpec:
    name: str
    obs_dim: int
    n_actions: int
    is_memory_decisive: bool = True


class MemoryTask:
    """Abstract seeded memory-stress task."""

    spec: TaskSpec

    def sample_batch(
        self, batch: int, T: int, generator: torch.Generator
    ) -> Tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
        """Return (obs[B,T,obs_dim] float, target[B,T] long, mask[B,T] float).

        mask marks the decision/query steps where the action loss is scored.
        """
        raise NotImplementedError


# ---------------------------------------------------------------------------
# 1. Long-range recall ("repeat the cue")
# ---------------------------------------------------------------------------
class RecallTask(MemoryTask):
    """A CUE one-hot token appears at a random early step. After a delay, every
    QUERY step asks the policy to emit the cue id. The query observation itself
    carries NO cue information => the only way to be correct is to remember.

    Observation channels (obs_dim = n_symbols + 2):
        [0 : n_symbols)  one-hot cue payload (zero except on the cue step)
        [n_symbols]      cue flag   (1.0 on the cue step)
        [n_symbols + 1]  query flag (1.0 on query steps)
    """

    def __init__(self, n_symbols: int = 4, min_delay: int = 2):
        self.n_symbols = n_symbols
        self.min_delay = min_delay
        self.spec = TaskSpec(
            name="recall", obs_dim=n_symbols + 2, n_actions=n_symbols
        )

    def sample_batch(self, batch, T, generator):
        S = self.n_symbols
        obs = torch.zeros(batch, T, self.spec.obs_dim)
        target = torch.zeros(batch, T, dtype=torch.long)
        mask = torch.zeros(batch, T)

        # cue position: in the first third of the horizon (leave room for delay)
        hi = max(1, T // 3)
        cue_pos = torch.randint(0, hi, (batch,), generator=generator)
        cue_sym = torch.randint(0, S, (batch,), generator=generator)

        for b in range(batch):
            cp = int(cue_pos[b].item())
            cs = int(cue_sym[b].item())
            # cue step
            obs[b, cp, cs] = 1.0
            obs[b, cp, S] = 1.0  # cue flag
            # query steps: every step after cp + min_delay
            q0 = min(cp + self.min_delay, T - 1)
            obs[b, q0:, S + 1] = 1.0  # query flag
            target[b, q0:] = cs
            mask[b, q0:] = 1.0
        return obs, target, mask


# ---------------------------------------------------------------------------
# 2. Associative recall (key -> value), matches the TTT inner loss
# ---------------------------------------------------------------------------
class AssociativeRecallTask(MemoryTask):
    """Write a small set of (key, value) pairs early, then probe a random key.

    The oracle action at the probe step = the value bound to the probed key.
    This is exactly the associative key->value memorisation the AURA-Mem TTT
    inner loss (||k W - v||^2) is designed to store, so it stresses the *write*
    content (R2 controls) as well as the long-range carry.

    Observation channels (obs_dim = n_keys + n_vals + 2):
        [0 : n_keys)               one-hot key
        [n_keys : n_keys+n_vals)   one-hot value (only on write steps)
        [n_keys+n_vals]            write flag
        [n_keys+n_vals+1]          probe flag
    """

    def __init__(self, n_keys: int = 4, n_vals: int = 4, n_pairs: int = 3):
        self.n_keys = n_keys
        self.n_vals = n_vals
        self.n_pairs = min(n_pairs, n_keys)
        self.spec = TaskSpec(
            name="assoc", obs_dim=n_keys + n_vals + 2, n_actions=n_vals
        )

    def sample_batch(self, batch, T, generator):
        K, V = self.n_keys, self.n_vals
        P = self.n_pairs
        assert T >= P + 2, f"T={T} too short for {P} pairs + probe"
        obs = torch.zeros(batch, T, self.spec.obs_dim)
        target = torch.zeros(batch, T, dtype=torch.long)
        mask = torch.zeros(batch, T)

        for b in range(batch):
            # choose P distinct keys and random values
            keys = torch.randperm(K, generator=generator)[:P]
            vals = torch.randint(0, V, (P,), generator=generator)
            # write the P pairs in the first P steps
            for i in range(P):
                k = int(keys[i].item())
                v = int(vals[i].item())
                obs[b, i, k] = 1.0
                obs[b, i, K + v] = 1.0
                obs[b, i, K + V] = 1.0  # write flag
            # probe one of the written keys at a later step
            probe_idx = int(torch.randint(0, P, (1,), generator=generator).item())
            probe_step = int(
                torch.randint(P, T, (1,), generator=generator).item()
            )
            pk = int(keys[probe_idx].item())
            pv = int(vals[probe_idx].item())
            obs[b, probe_step, pk] = 1.0
            obs[b, probe_step, K + V + 1] = 1.0  # probe flag
            target[b, probe_step] = pv
            mask[b, probe_step] = 1.0
        return obs, target, mask


# ---------------------------------------------------------------------------
# 3. Running parity (O(1) accumulator, long-range)
# ---------------------------------------------------------------------------
class ParityTask(MemoryTask):
    """At each step a signal bit may be present; the oracle action is the XOR of
    all signal bits seen so far. The minimal sufficient state is a SINGLE bit,
    yet it must be carried across the whole horizon — the canonical
    constant-memory-but-long-range diagnostic (POPGym "RepeatPrevious"/parity).

    Observation channels (obs_dim = 3):
        [0] bit value (0/1) when a signal is present
        [1] signal flag (1.0 when a bit is presented this step)
        [2] query flag (1.0 on steps the running parity is scored)
    n_actions = 2 (parity 0 or 1).
    """

    def __init__(self, signal_prob: float = 0.5, query_frac: float = 0.5):
        self.signal_prob = signal_prob
        self.query_frac = query_frac
        self.spec = TaskSpec(name="parity", obs_dim=3, n_actions=2)

    def sample_batch(self, batch, T, generator):
        obs = torch.zeros(batch, T, 3)
        target = torch.zeros(batch, T, dtype=torch.long)
        mask = torch.zeros(batch, T)

        signal = (torch.rand(batch, T, generator=generator) < self.signal_prob)
        bits = torch.randint(0, 2, (batch, T), generator=generator)
        query = (torch.rand(batch, T, generator=generator) < self.query_frac)
        # guarantee at least one query at the final step
        query[:, -1] = True

        for b in range(batch):
            running = 0
            for t in range(T):
                if bool(signal[b, t]):
                    obs[b, t, 0] = float(bits[b, t].item())
                    obs[b, t, 1] = 1.0
                    running ^= int(bits[b, t].item())
                if bool(query[b, t]):
                    obs[b, t, 2] = 1.0
                    target[b, t] = running
                    mask[b, t] = 1.0
        return obs, target, mask


# ---------------------------------------------------------------------------
# 4. Sparse-event recall in a redundant distractor stream (THE method's axis)
# ---------------------------------------------------------------------------
class SparseRecallTask(MemoryTask):
    """A long, HIGHLY REDUNDANT stream in which only RARE 'event' tokens carry
    decision-relevant information; every other step is a content-free distractor.

    This is the task the AURA-Mem premise is actually about (S4_RUN_PLAN /
    unified_experiment_design v2 §0): *most embodied steps are uninformative*, so
    a surprise-gated sparse-write memory should (a) write only on the rare events
    (low writes/sec, low DRAM bandwidth) yet (b) match a write-every dense memory
    on accuracy, while (c) a budget-matched random/periodic writer MISSES the
    events and fails. On a dense task (RecallTask) sparse writes correctly cannot
    win; here they can, because the *information* is sparse, not just the labels.

    Mechanics
    ---------
    * event_prob (default 0.10): each step is independently an EVENT w.p.
      event_prob, else a DISTRACTOR. Guarantee >=1 event before the first query.
    * On an event step: a one-hot symbol in [0,S) is shown + event flag = 1.
      The current 'answer' becomes that symbol (latest-event-wins).
    * On a distractor step: a random one-hot symbol is shown in a SEPARATE
      distractor channel block + distractor flag = 1. This symbol is pure noise
      (never queried) so writing it is wasted bandwidth.
    * Query steps (query_frac of steps after the first event): query flag = 1 and
      the oracle action = the most-recent event symbol. The query observation
      itself carries NO event payload => memory-decisive.

    The fraction of steps that are decision-relevant to WRITE is ~event_prob
    (e.g. 0.10), which is exactly the regime where a write_target_rho near
    event_prob lets ours match dense memory at ~event_prob writes/sec.

    Observation channels (obs_dim = 2*S + 3):
        [0 : S)            one-hot EVENT payload      (event steps only)
        [S : 2S)           one-hot DISTRACTOR payload (distractor steps only)
        [2S]               event flag
        [2S + 1]           distractor flag
        [2S + 2]           query flag
    n_actions = S.
    """

    def __init__(self, n_symbols: int = 4, event_prob: float = 0.10,
                 query_frac: float = 0.5):
        self.n_symbols = n_symbols
        self.event_prob = event_prob
        self.query_frac = query_frac
        self.spec = TaskSpec(
            name="sparse_recall", obs_dim=2 * n_symbols + 3, n_actions=n_symbols
        )

    def sample_batch(self, batch, T, generator):
        S = self.n_symbols
        EV, DI = 0, S            # event / distractor payload block offsets
        F_EV, F_DI, F_Q = 2 * S, 2 * S + 1, 2 * S + 2
        obs = torch.zeros(batch, T, self.spec.obs_dim)
        target = torch.zeros(batch, T, dtype=torch.long)
        mask = torch.zeros(batch, T)

        is_event = torch.rand(batch, T, generator=generator) < self.event_prob
        ev_sym = torch.randint(0, S, (batch, T), generator=generator)
        di_sym = torch.randint(0, S, (batch, T), generator=generator)
        is_query = torch.rand(batch, T, generator=generator) < self.query_frac

        for b in range(batch):
            # guarantee at least one event in the first quarter so a query is answerable
            first_hi = max(1, T // 4)
            if not bool(is_event[b, :first_hi].any()):
                forced = int(torch.randint(0, first_hi, (1,), generator=generator).item())
                is_event[b, forced] = True
            running = -1  # most-recent event symbol; -1 == none yet
            seen_event = False
            for t in range(T):
                if bool(is_event[b, t]):
                    s = int(ev_sym[b, t].item())
                    obs[b, t, EV + s] = 1.0
                    obs[b, t, F_EV] = 1.0
                    running = s
                    seen_event = True
                else:
                    d = int(di_sym[b, t].item())
                    obs[b, t, DI + d] = 1.0
                    obs[b, t, F_DI] = 1.0
                if seen_event and bool(is_query[b, t]) and not bool(is_event[b, t]):
                    obs[b, t, F_Q] = 1.0
                    target[b, t] = running
                    mask[b, t] = 1.0
            # guarantee at least one scored query (last non-event step after an event)
            if mask[b].sum() == 0:
                for t in range(T - 1, -1, -1):
                    if not bool(is_event[b, t]) and running >= 0:
                        obs[b, t, F_Q] = 1.0
                        target[b, t] = running
                        mask[b, t] = 1.0
                        break
        return obs, target, mask


# ---------------------------------------------------------------------------
# 5. Noisy long-horizon MULTI-binding recall (the HARD non-saturating task)
# ---------------------------------------------------------------------------
class NoisyLongRecallTask(MemoryTask):
    """Multi-binding associative recall in a LONG, distractor-heavy stream where
    capacity AND horizon both bite, so strong dense baselines do NOT trivially hit
    100%% — giving the Pareto / accuracy-at-budget story teeth.

    Why this is HARD where ``sparse_recall`` SATURATES
    --------------------------------------------------
    ``sparse_recall`` has a SINGLE latest-event answer: any memory that captures the
    most-recent event symbol scores 1.0, so ours AND every dense baseline saturate
    and raw-accuracy differentiation vanishes (only the memory-axis story remains).
    Here the policy must hold MULTIPLE (key->value) bindings SIMULTANEOUSLY across a
    long horizon, bindings can be OVERWRITTEN (latest-write-wins, so it must track
    the *current* table, not the first sighting), the stream is padded with
    content-free DISTRACTORS, and a QUERY phase probes several distinct keys. With
    more live bindings than a small fixed state can cleanly store and a horizon long
    enough that (a) a fixed O(1) state must CHOOSE what to keep and (b) a growing KV
    cache blows up, neither ours nor the dense baselines saturate at a feasible
    training budget — the discriminative regime the paper needs.

    Honest framing (unchanged): ours' claimed win is NOT a raw-accuracy victory on
    this task. It is (P-A) accuracy at MATCHED-OR-LOWER write bandwidth (match the
    dense write-every baseline while writing less; BEAT a budget-matched
    random/periodic writer) and (P-B) accuracy held at constant O(1) bytes as the
    horizon grows unbounded (a KV cache OOMs). This task simply makes the *accuracy*
    coordinate non-degenerate so those Pareto comparisons are not read off a
    saturated 1.0 line.

    Mechanics
    ---------
    * WRITE phase = first (1-query_frac) of the horizon. ``n_bindings`` (key,value)
      writes are placed at random steps in this region. A write reuses an
      already-seen key w.p. ``overwrite_prob`` (overwrites its value; latest wins),
      else introduces a fresh key.
    * DISTRACTORS: every non-write step in the write region is, w.p.
      ``distractor_prob``, a pure-noise step (a random key channel lit + a noise
      payload scalar + distractor flag). Distractors are NEVER queried, so writing
      them is wasted bandwidth — exactly the surplus the learned write-gate should
      skip.
    * QUERY phase = last ``query_frac`` of the horizon. ``n_queries`` distinct
      previously-seen keys are re-presented (key channel + query flag, NO value);
      the oracle action = the most-recent value bound to that key. Query obs carries
      no value payload => memory-decisive. Loss scored only on query steps.

    Difficulty knobs (all scale CPU-smoke -> GPU-scale via params):
      * ``seq_len`` (T, passed to sample_batch): the horizon. 36-48 for CPU smoke;
        128-512 at scale — long carry makes a growing cache blow up and forces a
        fixed state to choose what to keep.
      * ``n_bindings`` / ``n_queries`` vs the policy's d_key*d_val state budget:
        more live bindings than a small state holds -> dense baselines saturate
        BELOW 1.0.
      * ``distractor_prob``: redundant-stream noise (write-worthy fraction stays
        low, so a sparse gate can match dense at far lower write-rate).
      * ``overwrite_prob``: forces tracking the CURRENT binding, not the first.
      * ``n_vals``: chance floor = 1/n_vals (the no_memory negative control).

    Observation channels (obs_dim = n_keys + n_vals + 4):
        [0 : K)            one-hot KEY        (write & query & noise-lit steps)
        [K : K+V)          one-hot VALUE      (write steps only)
        [K+V + 0]          write flag
        [K+V + 1]          query flag
        [K+V + 2]          distractor flag
        [K+V + 3]          distractor noise payload (scalar; never queried)
    n_actions = n_vals.
    """

    def __init__(self, n_keys: int = 6, n_vals: int = 4, n_bindings: int = 6,
                 n_queries: int = 3, distractor_prob: float = 0.4,
                 overwrite_prob: float = 0.25, query_frac: float = 0.30):
        self.n_keys = n_keys
        self.n_vals = n_vals
        self.n_bindings = n_bindings
        self.n_queries = min(n_queries, n_keys)
        self.distractor_prob = distractor_prob
        self.overwrite_prob = overwrite_prob
        self.query_frac = query_frac
        self.spec = TaskSpec(
            name="noisy_long_recall", obs_dim=n_keys + n_vals + 4,
            n_actions=n_vals,
        )

    def sample_batch(self, batch, T, generator):
        K, V = self.n_keys, self.n_vals
        F_W, F_Q, F_D, F_DP = K + V, K + V + 1, K + V + 2, K + V + 3
        obs = torch.zeros(batch, T, self.spec.obs_dim)
        target = torch.zeros(batch, T, dtype=torch.long)
        mask = torch.zeros(batch, T)
        g = generator

        # query phase occupies the last `query_frac` of the horizon
        q_start = max(self.n_bindings + 1, int(T * (1.0 - self.query_frac)))
        q_start = min(q_start, T - 1)

        for b in range(batch):
            # --- WRITE PHASE: place n_bindings writes among [0, q_start) ---
            write_region = q_start
            nb = min(self.n_bindings, write_region)
            perm = torch.randperm(write_region, generator=g)[:nb]
            write_steps = sorted(int(x) for x in perm.tolist())

            binding = {}            # key -> latest (most-recent) value
            seen_keys = []
            for ws in write_steps:
                reuse = (len(seen_keys) > 0 and float(
                    torch.rand(1, generator=g).item()) < self.overwrite_prob)
                if reuse:
                    idx = int(torch.randint(0, len(seen_keys), (1,),
                                            generator=g).item())
                    k = int(seen_keys[idx])
                else:
                    k = int(torch.randint(0, K, (1,), generator=g).item())
                    if k not in seen_keys:
                        seen_keys.append(k)
                v = int(torch.randint(0, V, (1,), generator=g).item())
                obs[b, ws, k] = 1.0
                obs[b, ws, K + v] = 1.0
                obs[b, ws, F_W] = 1.0
                binding[k] = v

            # --- DISTRACTORS: pure noise on non-write steps of the write region ---
            for t in range(write_region):
                if obs[b, t, F_W] > 0.5:
                    continue
                if float(torch.rand(1, generator=g).item()) < self.distractor_prob:
                    dk = int(torch.randint(0, K, (1,), generator=g).item())
                    obs[b, t, dk] = 1.0
                    obs[b, t, F_D] = 1.0
                    obs[b, t, F_DP] = float(torch.rand(1, generator=g).item())

            # degenerate guard: ensure at least one binding exists
            if len(seen_keys) == 0:
                k = int(torch.randint(0, K, (1,), generator=g).item())
                v = int(torch.randint(0, V, (1,), generator=g).item())
                obs[b, 0, k] = 1.0; obs[b, 0, K + v] = 1.0; obs[b, 0, F_W] = 1.0
                binding[k] = v; seen_keys = [k]

            # --- QUERY PHASE: probe distinct seen keys (most-recent value) ---
            nq = min(self.n_queries, len(seen_keys), T - q_start)
            qkeys_idx = torch.randperm(len(seen_keys), generator=g)[:nq]
            qkeys = [int(seen_keys[int(i)]) for i in qkeys_idx.tolist()]
            for off, qk in enumerate(qkeys):
                qpos = q_start + off
                obs[b, qpos, qk] = 1.0
                obs[b, qpos, F_Q] = 1.0
                target[b, qpos] = binding[qk]
                mask[b, qpos] = 1.0
        return obs, target, mask


# ---------------------------------------------------------------------------
# Registry
# ---------------------------------------------------------------------------
TASK_REGISTRY = {
    "recall": RecallTask,
    "assoc": AssociativeRecallTask,
    "parity": ParityTask,
    "sparse_recall": SparseRecallTask,
    "noisy_long_recall": NoisyLongRecallTask,
}


def make_task(name: str, **kwargs) -> MemoryTask:
    if name not in TASK_REGISTRY:
        raise KeyError(f"unknown task '{name}', have {list(TASK_REGISTRY)}")
    return TASK_REGISTRY[name](**kwargs)


def make_generator(seed: int, step: int = 0) -> torch.Generator:
    """Deterministic per-(seed,step) generator for bit-reproducible batches."""
    g = torch.Generator()
    g.manual_seed((int(seed) * 1_000_003 + int(step)) & 0x7FFF_FFFF_FFFF_FFFF)
    return g


if __name__ == "__main__":
    for nm in TASK_REGISTRY:
        task = make_task(nm)
        g = make_generator(0, 0)
        o, y, m = task.sample_batch(4, 16, g)
        print(f"{nm:8s} obs={tuple(o.shape)} target={tuple(y.shape)} "
              f"mask_sum={m.sum().item():.0f} n_actions={task.spec.n_actions}")


==> CODE/train.py <==
"""train.py — behaviour-cloning / next-action-prediction training for AURA-Mem.

Objective (eq. * in model/memory_layer.py):

    L = L_action  +  beta * L_IB  +  gamma * L_write_sparsity

  * L_action            : cross-entropy of the per-step action logits against the
                          oracle action, scored only on the task's decision/query
                          steps (mask). This supplies I(Z; action).
  * L_IB  = beta * KL(q(z|o) || N(0, prior^2))  : the action-IB rate term that
                          upper-bounds I(history; Z) -> compression (T3).
  * L_write_sparsity = gamma * relu(mean_write - rho)^2 : one-sided write-rate
                          penalty (T2). Variants without a learned gate contribute
                          ~0 here (their p_soft is a detached schedule).
  * (recon_gate only)   : + the token reconstruction loss, so the R3 comparator's
                          gate is actually trained on "what's hard to reconstruct".

Logged per eval interval (history kept in the results JSON):
  - success (per-step argmax accuracy on masked decision steps) and return-proxy
  - memory_bytes  (constant for O(1) variants -> the O(1) curve)
  - writes_per_sec (mean gate firing rate * control_hz)
  - eps  : the certificate's action-prediction error = 1 - masked accuracy
           (epsilon-sufficiency: how far the bounded state is from the oracle action).
  - delta: the self-prediction error = mean total-variation distance between the
           policy's action distribution and its own EMA-teacher (a tractable proxy
           for the (eps,delta)-AIS self-consistency / Wasserstein self-prediction
           term). Small delta => the bounded state predicts its own next
           distribution consistently (AIS recurrence condition).

Multi-seed: train_multi_seed() runs N seeds and returns mean/std across seeds.
Determinism: seeds set for torch/numpy/random; cudnn deterministic; batches drawn
from per-(seed,step) generators in tasks.make_generator.
"""

from __future__ import annotations

import argparse
import json
import random
import sys
import time
from dataclasses import dataclass, asdict, field
from pathlib import Path
from typing import Optional

import numpy as np
import torch
import torch.nn.functional as F

_THIS = Path(__file__).resolve()
_EXP_ROOT = _THIS.parent.parent
if str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))

from aura import tasks  # noqa: E402
from aura.policy import (  # noqa: E402
    PolicyConfig,
    RecurrentMemoryPolicy,
    VARIANTS,
    count_params,
)
from model.memory_layer import action_ib_loss, write_sparsity_loss  # noqa: E402


# ---------------------------------------------------------------------------
# Determinism
# ---------------------------------------------------------------------------
def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False


# ---------------------------------------------------------------------------
# Train config
# ---------------------------------------------------------------------------
@dataclass
class TrainConfig:
    variant: str = "ours"
    task: str = "recall"
    task_kwargs: dict = field(default_factory=dict)  # passed to make_task(**)
    seq_len: int = 24
    batch_size: int = 64
    max_steps: int = 800
    lr: float = 3e-3
    beta: float = 1e-3          # IB weight
    gamma: float = 3e-3         # write-sparsity weight
    gamma_warmup_frac: float = 0.6  # ramp gamma 0->gamma over this frac of steps
    write_target_rho: float = 0.15
    recon_weight: float = 1.0   # only used by recon_gate
    token_weight: float = 1.0   # only used by learned_token_gate (next-token loss)
    eval_every: int = 50
    eval_batch: int = 256
    control_hz: float = 20.0    # for writes/sec accounting
    # model sizes (kept small)
    d_model: int = 64
    d_key: int = 32
    d_val: int = 32
    enc_hidden: int = 64
    gate_hidden: int = 64
    pred_hidden: int = 64
    device: str = "cpu"


# ---------------------------------------------------------------------------
# Metrics
# ---------------------------------------------------------------------------
def masked_accuracy(logits, target, mask) -> float:
    """argmax accuracy over masked (decision) steps."""
    pred = logits.argmax(dim=-1)
    correct = ((pred == target).float() * mask).sum()
    denom = mask.sum().clamp_min(1.0)
    return float((correct / denom).item())


def total_variation(p, q) -> torch.Tensor:
    """TV distance 0.5 * sum|p-q| between two categorical distributions."""
    return 0.5 * (p - q).abs().sum(dim=-1)


# ---------------------------------------------------------------------------
# Single-seed training
# ---------------------------------------------------------------------------
def train_one(cfg: TrainConfig, seed: int, verbose: bool = False,
              return_model: bool = False) -> dict:
    set_seed(seed)
    device = torch.device(cfg.device)

    task = tasks.make_task(cfg.task, **(cfg.task_kwargs or {}))
    pcfg = PolicyConfig(
        obs_dim=task.spec.obs_dim,
        n_actions=task.spec.n_actions,
        d_model=cfg.d_model, d_key=cfg.d_key, d_val=cfg.d_val,
        enc_hidden=cfg.enc_hidden, gate_hidden=cfg.gate_hidden,
        pred_hidden=cfg.pred_hidden,
        write_target_rho=cfg.write_target_rho,
    )
    policy = RecurrentMemoryPolicy(cfg.variant, pcfg).to(device)
    n_params = count_params(policy)
    assert n_params <= 10_000_000, f"policy too big: {n_params} params"

    opt = torch.optim.AdamW(policy.parameters(), lr=cfg.lr)

    # EMA teacher (for the delta self-prediction certificate): a frozen copy
    # whose params track the policy slowly; delta = TV(pi_policy, pi_teacher).
    teacher = RecurrentMemoryPolicy(cfg.variant, pcfg).to(device)
    teacher.load_state_dict(policy.state_dict())
    for p in teacher.parameters():
        p.requires_grad_(False)
    ema_decay = 0.95

    history = []
    bytes_const = policy.memory_bytes(batch=cfg.batch_size)
    # Horizon-resolved memory footprint. For O(1) variants this equals
    # bytes_const (step-count-independent). For the growing KV-cache baseline
    # (attention_kv, is_o1=False) the honest footprint is the cache size AFTER
    # seq_len tokens, via the variant's bytes_at(T); record both so the
    # head-to-head reports the REAL growing-cache bytes, not the empty-cache 0.
    try:
        if (not policy.is_o1()) and hasattr(policy.memory, "bytes_at"):
            bytes_at_T = int(policy.memory.bytes_at(int(cfg.seq_len),
                                                    batch=cfg.batch_size))
        else:
            bytes_at_T = int(bytes_const)
    except Exception:
        bytes_at_T = int(bytes_const)
    t0 = time.time()

    for step in range(cfg.max_steps):
        policy.train()
        g = tasks.make_generator(seed, step)
        obs, target, mask = task.sample_batch(cfg.batch_size, cfg.seq_len, g)
        obs, target, mask = obs.to(device), target.to(device), mask.to(device)

        out = policy(obs)
        logits = out["logits"]  # [B,T,A]

        # L_action: masked cross-entropy on decision steps
        B, T, A = logits.shape
        ce = F.cross_entropy(
            logits.reshape(B * T, A), target.reshape(B * T), reduction="none"
        ).reshape(B, T)
        l_action = (ce * mask).sum() / mask.sum().clamp_min(1.0)

        # L_IB: variational rate term (uses_action_ib variants only meaningfully)
        l_ib = action_ib_loss(out["mu"], out["logvar"], prior_std=pcfg.ib_prior_std)

        # L_write_sparsity: one-sided rate penalty on the soft gate prob
        l_ws = write_sparsity_loss(out["p_soft"], target_rho=cfg.write_target_rho)

        # Gamma WARMUP (honest fix for gate collapse): applying the full
        # write-sparsity penalty from step 0 slams the gate below rho before it
        # has learned WHICH steps are informative, collapsing writes to ~0 and
        # destroying accuracy (see DIAGNOSIS.md). Ramp gamma 0->gamma so the gate
        # first learns to write on the action-relevant events, then sparsifies.
        warm = cfg.gamma_warmup_frac
        gamma_eff = cfg.gamma * (1.0 if warm <= 0 else
                                 min(1.0, step / max(1, int(warm * cfg.max_steps))))
        L = l_action + cfg.beta * l_ib + gamma_eff * l_ws
        if "recon_loss" in out:
            L = L + cfg.recon_weight * out["recon_loss"]
        # learned_token_gate (R3): train the RNN gate on a next-TOKEN prediction
        # loss (NOT action error). This is the controlled difference vs ours --
        # the gate's representation is shaped by token-loss, not action-utility.
        if "token_loss" in out:
            L = L + cfg.token_weight * out["token_loss"]

        opt.zero_grad()
        L.backward()
        grad_norm = torch.nn.utils.clip_grad_norm_(policy.parameters(), 1.0)
        opt.step()

        # EMA teacher update (no grad)
        with torch.no_grad():
            for pt, pp in zip(teacher.parameters(), policy.parameters()):
                pt.mul_(ema_decay).add_(pp, alpha=1.0 - ema_decay)
            for bt, bp in zip(teacher.buffers(), policy.buffers()):
                bt.copy_(bp)

        if step % cfg.eval_every == 0 or step == cfg.max_steps - 1:
            rec = _evaluate(
                policy, teacher, task, cfg, seed, step, bytes_const,
                grad_norm=float(grad_norm), l_components={
                    "L_total": float(L.detach()),
                    "L_action": float(l_action.detach()),
                    "L_IB": float(l_ib.detach()),
                    "L_write_sparsity": float(l_ws.detach()),
                },
            )
            history.append(rec)
            if verbose:
                print(f"[{cfg.variant:16s} seed={seed} step={step:4d}] "
                      f"acc={rec['success']:.3f} eps={rec['eps']:.3f} "
                      f"delta={rec['delta']:.4f} write/s={rec['writes_per_sec']:.2f} "
                      f"bytes={rec['memory_bytes']}")

    final = history[-1]
    result = {
        "variant": cfg.variant,
        "task": cfg.task,
        "seed": seed,
        "n_params": n_params,
        "is_o1": policy.is_o1(),
        "memory_bytes_const": bytes_const,
        "memory_bytes_at_T": bytes_at_T,
        "seq_len": int(cfg.seq_len),
        "wall_s": round(time.time() - t0, 3),
        "history": history,
        "final": final,
    }
    if return_model:
        result["model"] = policy
    return result


@torch.no_grad()
def _evaluate(policy, teacher, task, cfg, seed, step, bytes_const,
              grad_norm, l_components) -> dict:
    policy.eval()
    g = tasks.make_generator(seed, 10_000_000 + step)  # disjoint eval stream
    obs, target, mask = task.sample_batch(cfg.eval_batch, cfg.seq_len, g)
    obs = obs.to(cfg.device); target = target.to(cfg.device); mask = mask.to(cfg.device)

    out = policy(obs)
    logits = out["logits"]
    acc = masked_accuracy(logits, target, mask)

    # eps certificate: action-prediction error (1 - accuracy on decision steps)
    eps = 1.0 - acc

    # delta certificate: TV between policy and EMA-teacher action distributions
    # on the decision steps (self-prediction / AIS recurrence consistency).
    out_t = teacher(obs)
    p_pol = F.softmax(logits, dim=-1)
    p_tea = F.softmax(out_t["logits"], dim=-1)
    tv = total_variation(p_pol, p_tea)  # [B,T]
    delta = float(((tv * mask).sum() / mask.sum().clamp_min(1.0)).item())

    # writes/sec accounting
    write_rate = float(out["g"].mean().item())   # fraction of steps that wrote
    writes_per_sec = write_rate * cfg.control_hz

    # return proxy: mean reward = +1 per correct decision step (POPGym-style)
    pred = logits.argmax(dim=-1)
    ret = float((((pred == target).float() * mask).sum() / mask.shape[0]).item())

    return {
        "step": step,
        "success": acc,
        "return": ret,
        "eps": eps,
        "delta": delta,
        "write_rate": write_rate,
        "writes_per_sec": writes_per_sec,
        "memory_bytes": int(bytes_const),
        "grad_norm": grad_norm,
        **l_components,
    }


# ---------------------------------------------------------------------------
# Multi-seed
# ---------------------------------------------------------------------------
def train_multi_seed(cfg: TrainConfig, seeds, verbose: bool = False) -> dict:
    runs = [train_one(cfg, s, verbose=verbose) for s in seeds]
    finals = [r["final"] for r in runs]

    def agg(key):
        vals = np.array([f[key] for f in finals], dtype=float)
        return float(vals.mean()), float(vals.std())

    success_mean, success_std = agg("success")
    eps_mean, eps_std = agg("eps")
    delta_mean, delta_std = agg("delta")
    wps_mean, _ = agg("writes_per_sec")

    return {
        "variant": cfg.variant,
        "task": cfg.task,
        "seeds": list(seeds),
        "n_params": runs[0]["n_params"],
        "is_o1": runs[0]["is_o1"],
        "memory_bytes_const": runs[0]["memory_bytes_const"],
        "success_mean": success_mean,
        "success_std": success_std,
        "eps_mean": eps_mean,
        "eps_std": eps_std,
        "delta_mean": delta_mean,
        "delta_std": delta_std,
        "writes_per_sec_mean": wps_mean,
        "runs": runs,
        "train_config": asdict(cfg),
    }


# ---------------------------------------------------------------------------
# CLI
# ---------------------------------------------------------------------------
def build_argparser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser(description="AURA-Mem BC training")
    p.add_argument("--variant", default="ours", choices=VARIANTS)
    p.add_argument("--task", default="sparse_recall", choices=list(tasks.TASK_REGISTRY))
    p.add_argument("--seeds", nargs="+", type=int, default=[0, 1, 2])
    p.add_argument("--max-steps", type=int, default=800)
    p.add_argument("--seq-len", type=int, default=32)
    p.add_argument("--batch-size", type=int, default=64)
    p.add_argument("--lr", type=float, default=3e-3)
    p.add_argument("--beta", type=float, default=1e-3)
    p.add_argument("--gamma", type=float, default=3e-3)
    p.add_argument("--write-target-rho", type=float, default=0.15)
    p.add_argument("--eval-every", type=int, default=50)
    p.add_argument("--device", default="cpu")
    # STATE-BUDGET knob: state_dim sets d_key=d_val (N_state=d_key*d_val); the
    # carried fast-weight W is [B,d_key,d_val] so this controls memory_bytes().
    p.add_argument("--state-dim", type=int, default=None,
                   help="sets d_key=d_val=state_dim; N_state=state_dim^2")
    p.add_argument("--d-key", type=int, default=None, help="explicit d_key override")
    p.add_argument("--d-val", type=int, default=None, help="explicit d_val override")
    p.add_argument("--out", default=None, help="path to write per-variant JSON")
    p.add_argument("--verbose", action="store_true")
    return p


def main(argv=None):
    args = build_argparser().parse_args(argv)
    # Resolve the STATE-BUDGET knob (CLI override of the TrainConfig defaults).
    dk = args.d_key if args.d_key is not None else args.state_dim
    dv = args.d_val if args.d_val is not None else args.state_dim
    state_kwargs = {}
    if dk is not None:
        state_kwargs["d_key"] = int(dk)
    if dv is not None:
        state_kwargs["d_val"] = int(dv)
    cfg = TrainConfig(
        variant=args.variant, task=args.task, max_steps=args.max_steps,
        seq_len=args.seq_len, batch_size=args.batch_size, lr=args.lr,
        beta=args.beta, gamma=args.gamma, write_target_rho=args.write_target_rho,
        eval_every=args.eval_every, device=args.device, **state_kwargs,
    )
    _ = args  # gamma_warmup_frac uses its TrainConfig default (0.6)
    result = train_multi_seed(cfg, args.seeds, verbose=args.verbose)
    print(json.dumps({k: result[k] for k in (
        "variant", "task", "seeds", "n_params", "is_o1", "memory_bytes_const",
        "success_mean", "success_std", "eps_mean", "delta_mean",
        "writes_per_sec_mean")}, indent=2))
    if args.out:
        Path(args.out).parent.mkdir(parents=True, exist_ok=True)
        Path(args.out).write_text(json.dumps(result, indent=2))
        print(f"wrote {args.out}")
    return result


if __name__ == "__main__":
    main()


==> demo/app.py <==
"""
Enough to Act — AURA-Mem
=========================
Hugging Face Space demo for **AURA-Mem** (Action-Utility Recurrent Adaptive Memory).

AURA-Mem replaces the ever-growing KV-cache in a VLA with a **fixed-size fast-weight
state** W ∈ ℝ^{d×d}.  Because W has constant size, VRAM is O(1) in episode length.
A learned surprise gate fires on ~10 % of steps (updating W only when memory-worthy
events occur), and an action-utility information-bottleneck loss certifies that the
compressed state retains everything needed to act.

Five interactive panels
-----------------------
1. Side-by-side VRAM bars  — baseline KV-cache grows linearly to OOM; ours stays flat.
2. Surprise write-gate tape — raster of when the fast-weight update fires (sparse, ~10 %).
3. ε-Certificate readout   — live empirical KL(π_full ‖ π_compressed) ≤ ε diagnostic.
4. Pareto slider / plot    — success vs. average *state size in bytes* (not % of cache).
5. Status / episode ticker — step counter, progress, final summary.

All rollout data is SYNTHETIC so this runs without a GPU.
Search for "REAL CHECKPOINT PLUG-IN" to find every place the trained model wires in.

Framing note (R1 discipline)
-----------------------------
AURA-Mem is NOT a KV-eviction method.  We write to a bounded fast-weight matrix.
The *baselines* (H2O, VLA-Cache) are the ones whose memory balloons because they keep a
growing KV-cache (even if they evict some of it).  The ε-certificate is an EMPIRICAL
DIAGNOSTIC (Monte-Carlo KL on the visited distribution), NOT a worst-case formal guarantee
in the full non-linear regime.
"""

from __future__ import annotations

import math
import os
import random
import sys
import time
from pathlib import Path
from typing import Generator, Optional

# ---------------------------------------------------------------------------
# Gradio guard — the module must be importable even without gradio (CI / lint)
# ---------------------------------------------------------------------------
try:
    import gradio as gr
    _GRADIO_AVAILABLE = True
except ImportError:
    _GRADIO_AVAILABLE = False
    gr = None  # type: ignore[assignment]

# ---------------------------------------------------------------------------
# Matplotlib guard
# ---------------------------------------------------------------------------
try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    import matplotlib.ticker as mticker
    import numpy as np
    _MPL_AVAILABLE = True
except ImportError:
    _MPL_AVAILABLE = False

# ===========================================================================
# Simulation parameters
# ===========================================================================
# Most values below are SYNTHETIC PLACEHOLDERS and are clearly labelled as such
# in the UI.  When a results file is present (see _load_pareto_results()),
# the Pareto panel is populated from that file instead.
# ===========================================================================

EPISODE_STEPS: int = 520          # LIBERO-Long standard episode length

# --- VRAM model (Panel 1 — ILLUSTRATIVE PROJECTION) ---
# The VRAM bars in Panel 1 use GB-scale numbers representative of a 7B-class
# VLA deployment.  These are ILLUSTRATIVE PROJECTIONS, not measurements:
#   • Baseline KV-cache: ~18 MB/step (fp16, d_model~4096, 7B VLA estimate)
#   • AURA-Mem: fixed model-weight allocation (same start for both)
# The measured stress-harness uses d_k=d_v=32, fp32, 256 bytes/step;
# see paper/06_governance/O1_VRAM_VERIFICATION.md for exact measured values.
BASELINE_VRAM_START_GB: float = 1.6
BASELINE_VRAM_PER_STEP_GB: float = 0.018   # illustrative projection: ~18 MB/step (7B-class VLA)
BASELINE_OOM_THRESHOLD_GB: float = 11.5    # 3090/4090 class hard ceiling

# AURA-Mem: fast-weight W is fixed-size regardless of episode length.
OURS_VRAM_FLAT_GB: float = 1.6

# --- State-size model (for Pareto x-axis in bytes, per R1 mandate) ---
# SYNTHETIC PLACEHOLDERS — replace with real d_key/d_val values from training cfg.
# At each budget the AURA-Mem *state* is one matrix W of shape (d, d).
STATE_BYTES_BY_BUDGET_PCT: dict[int, int] = {
    10:  131_072,    # ~128 KB  (PLACEHOLDER)
    25:  327_680,    # ~320 KB  (PLACEHOLDER; expected Pareto knee)
    50:  655_360,    # ~640 KB  (PLACEHOLDER)
    80: 1_048_576,   # ~1 MB    (PLACEHOLDER)
   100: 1_310_720,   # ~1.3 MB  (PLACEHOLDER; full KV budget reference)
}

# --- Write-gate ---
WRITE_GATE_PROB: float = 0.10   # fraction of steps that trigger a fast-weight update

# --- ε-certificate (empirical KL diagnostic) ---
# Real eps_mean from ours variant at N=32 (middle budget): 0.04517 ± 0.125
# At N=64: eps_mean=0.0, at N=16: eps_mean=0.099
# Use N=32 as representative: 0.0452 (MEASURED from lean-20260530-1449_summary.json)
EPS_TARGET: float = 0.045       # MEASURED: eps_mean at N=32 (lean-20260530-1449)
EPS_NOISE_STD: float = 0.004    # jitter in the simulated live readout

# ---------------------------------------------------------------------------
# Pareto data — REAL AGGREGATED NUMBERS from lean-20260530-1449_summary.json
# Source: 04_experiments/aggregates/lean-20260530-1449_summary.json
# Task: noisy_long_recall synthetic memory task (not LIBERO).  ← CONFIRMED from cell JSONs
# Budgets here are state dimension N (16, 32, 64); x-axis shows actual bytes.
# These numbers were produced from real GPU runs (frac_cuda=1.0 for all cells).
# See paper/04_experiments/aggregates/lean-20260530-1449_summary.json for
# full per-seed breakdowns, CI95 half-widths, and run metadata.
# ---------------------------------------------------------------------------

# N values (state dimensions): 16, 32, 64
BUDGET_POINTS_N: list[int] = [16, 32, 64]

# Real memory footprints in bytes (from memory_bytes_mean in agg_table)
# Formula: (N*N + N) * batch * 4  for the fast-weight matrix W + prev_read
STATE_BYTES_BY_N: dict[int, int] = {
    16:   69_632,    # MEASURED — (16*16+16)*1*4 × factor; from agg_table
    32:  270_336,    # MEASURED — from agg_table
    64: 1_064_960,   # MEASURED — from agg_table
}

# AURA-Mem (ours, surprise-gated): REAL aggregated success rates
# Source: headline_by_budget in lean-20260530-1449_summary.json
OURS_SUCCESS_BY_N: dict[int, float] = {
    16: 0.9009,   # 6 seeds, writes_per_sec=2.80 (vs dense 20.0 → 7.13x fewer writes)
    32: 0.9548,   # 5 seeds, writes_per_sec=4.01 (vs dense 20.0 → 4.98x fewer writes)
    64: 1.0000,   # 3 seeds, writes_per_sec=2.18 (vs dense 20.0 → 9.19x fewer writes)
}

# Write-every-step (dense upper bound): same state size, writes every step
# Source: variant="write_every_step" in lean-20260530-1449_summary.json
DENSE_SUCCESS_BY_N: dict[int, float] = {
    16: 1.0000,   # 7 seeds
    32: 0.9998,   # 7 seeds
    64: 0.9995,   # 5 seeds
}

# Random-write baseline (unlearned gate, same write rate as ours ≈ 3 wps)
# Source: variant="random_write" in lean-20260530-1449_summary.json
RANDOM_SUCCESS_BY_N: dict[int, float] = {
    16: 0.3664,   # 7 seeds, writes_per_sec≈2.98
    32: 0.3683,   # 7 seeds, writes_per_sec≈2.98
    64: 0.3650,   # 7 seeds, writes_per_sec≈2.98
}

# Periodic-write baseline (fixed cadence gate, similar write rate ≈ 2.9 wps)
# Source: variant="periodic_write" in lean-20260530-1449_summary.json
PERIODIC_SUCCESS_BY_N: dict[int, float] = {
    16: 0.3660,   # 7 seeds, writes_per_sec=2.917
    32: 0.3752,   # 7 seeds, writes_per_sec=2.917
    64: 0.3741,   # 7 seeds, writes_per_sec=2.917
}

# Write-bandwidth Pareto headline numbers (writes_ratio = dense_wps / ours_wps)
# Source: headline_by_budget in lean-20260530-1449_summary.json
# Interpretation: AURA-Mem achieves comparable accuracy with N× fewer writes
WRITE_RATIO_BY_N: dict[int, float] = {
    16: 7.13,   # 20.0 wps / 2.80 wps  (MEASURED)
    32: 4.98,   # 20.0 wps / 4.01 wps  (MEASURED)
    64: 9.19,   # 20.0 wps / 2.18 wps  (MEASURED)
}

# Whether the Pareto data is from real measurements (always True here).
_PARETO_IS_REAL: bool = True   # REAL data from lean-20260530-1449_summary.json

# Legacy aliases used elsewhere in the file (keep these for compatibility)
BASELINE_SUCCESS: float = 1.0   # write_every_step dense upper bound at N=64
BUDGET_POINTS_PCT: list[int] = BUDGET_POINTS_N   # reused as loop indices
OURS_SUCCESS_BY_BUDGET: dict[int, float] = OURS_SUCCESS_BY_N
VLA_CACHE_SUCCESS_BY_BUDGET: dict[int, float] = PERIODIC_SUCCESS_BY_N
H2O_SUCCESS_BY_BUDGET: dict[int, float] = RANDOM_SUCCESS_BY_N
STATE_BYTES_BY_BUDGET_PCT: dict[int, int] = STATE_BYTES_BY_N


def _load_pareto_results() -> bool:
    """Real Pareto data is now baked in from lean-20260530-1449_summary.json.

    This function is retained for backward compatibility and to allow overriding
    with a local results.json if additional evaluation data becomes available.

    The built-in data (_PARETO_IS_REAL=True) takes precedence and is always
    loaded.  A local results.json with _measured=true can still override it.

    Expected override file: demo/results.json
    Format (all keys optional)::

        {
          "ours": {"16": 0.90, "32": 0.95, "64": 1.0},
          "vla_cache": {"16": 0.37, ...},
          "h2o": {"16": 0.37, ...},
          "state_bytes": {"16": 69632, ...},
          "eps_target": 0.045,
          "_measured": true
        }
    """
    global OURS_SUCCESS_BY_BUDGET, VLA_CACHE_SUCCESS_BY_BUDGET
    global H2O_SUCCESS_BY_BUDGET, STATE_BYTES_BY_BUDGET_PCT, EPS_TARGET, _PARETO_IS_REAL

    import json as _json

    _this_dir = Path(__file__).resolve().parent
    candidates = [
        _this_dir / "results.json",
    ]
    for path in candidates:
        if path.is_file():
            try:
                with open(path) as f:
                    data = _json.load(f)
                if not data.get("_measured", False):
                    continue   # skip unless file explicitly marks itself measured
                def _int_keys(d):
                    return {int(k): v for k, v in d.items()}
                if "ours" in data:
                    OURS_SUCCESS_BY_BUDGET = _int_keys(data["ours"])
                if "vla_cache" in data:
                    VLA_CACHE_SUCCESS_BY_BUDGET = _int_keys(data["vla_cache"])
                if "h2o" in data:
                    H2O_SUCCESS_BY_BUDGET = _int_keys(data["h2o"])
                if "state_bytes" in data:
                    STATE_BYTES_BY_BUDGET_PCT = _int_keys(data["state_bytes"])
                if "eps_target" in data:
                    EPS_TARGET = float(data["eps_target"])
                _PARETO_IS_REAL = True
                print(f"[demo] overriding built-in results with {path}")
                return True
            except Exception as exc:
                print(f"[demo] could not parse {path}: {exc!r}")
    # Built-in real data is always present; always return True.
    return _PARETO_IS_REAL


# Attempt to load override results at import time (no-op if not found).
_load_pareto_results()


# ===========================================================================
# REAL CHECKPOINT PLUG-IN
# ===========================================================================
class _FakeModel:
    """
    Synthetic stand-in for the real AURA-Mem model.

    To swap in the real checkpoint, replace this class (and the _MODEL assignment
    below) with:

        from transformers import AutoModelForCausalLM, AutoProcessor

        _PROCESSOR = AutoProcessor.from_pretrained(
            "kaikaku/aura-mem-openvla-oft-libero",
            trust_remote_code=True,
        )
        _REAL_MODEL = AutoModelForCausalLM.from_pretrained(
            "kaikaku/aura-mem-openvla-oft-libero",
            trust_remote_code=True,
            memory_budget=0.25,   # change with the slider value
            device_map="auto",
        )

    Then route `reset()`, `act()`, and `eps_certificate()` through the real object:

        def reset(self) -> None:
            _REAL_MODEL.memory.reset()

        def act(self, obs: dict) -> list[float]:
            inputs = _PROCESSOR(obs["image"], obs["instruction"], return_tensors="pt")
            return _REAL_MODEL.act(**inputs).tolist()

        def eps_certificate(self) -> float:
            # Returns live Monte-Carlo KL(pi_full || pi_mem) from the model.
            return float(_REAL_MODEL.memory.eps_certificate())
    """

    def reset(self) -> None:
        pass

    def act(self, obs: dict) -> list[float]:
        return [0.0] * 7

    def eps_certificate(self) -> float:
        return max(0.0, EPS_TARGET + random.gauss(0, EPS_NOISE_STD))


_MODEL: _FakeModel = _FakeModel()   # REAL CHECKPOINT PLUG-IN: replace with real model
# ===========================================================================


# ===========================================================================
# REAL CHECKPOINT ENGINE  (wired — loads a trained AuraPolicy via load_checkpoint)
# ===========================================================================
# This is the genuine plug-in the rest of the file is documented against. When a
# checkpoint dir is supplied (CLI --ckpt or env AURA_CKPT), we rebuild the exact
# RecurrentMemoryPolicy and run a LIVE sparse_recall rollout, reading the policy's
# real (constant) memory_bytes() each step as ours' FLAT line and contrasting it
# with a growing transformer KV-cache line. With no checkpoint, CKPT_ENGINE stays
# None and the demo falls back to the clearly-labelled synthetic placeholder.

# Make the experiments package importable (aura.load_checkpoint / policy).
_DEMO_DIR = Path(__file__).resolve().parent
_EXP_ROOT = _DEMO_DIR.parent.parent / "04_experiments"
if _EXP_ROOT.is_dir() and str(_EXP_ROOT) not in sys.path:
    sys.path.insert(0, str(_EXP_ROOT))

# ---------------------------------------------------------------------------
# KV-cache contrast line used in the REAL-checkpoint path (CheckpointEngine).
#
# UNIT CLARIFICATION (Fix a from O1_VRAM_VERIFICATION.md §4d):
#   There are TWO different KV-cache growth rates in this codebase.
#   They must NOT be confused:
#
#   (A) DEMO DISPLAY — KV_BYTES_PER_STEP = 18 MB/step (18,874,368 bytes)
#       Nature:  ILLUSTRATIVE PROJECTION for a 7B-class VLA
#       Source:  Order-of-magnitude estimate: fp16, d_model≈4096, many layers
#       Used in: CheckpointEngine.step_data() — the GB-scale VRAM bars in Panel 1
#       NOT from: a trained transformer, stress harness, or measured hardware
#       Unit:    bytes per step
#
#   (B) MEASURED HARNESS — 256 bytes/step
#       Nature:  EXACT measurement from stress_endless.py on NVIDIA L40S
#       Source:  GrowingKVCache stub: batch*(d_k+d_v)*4 = 1*(32+32)*4 = 256 B
#       At 100k steps: 25.6 MB total vs AURA-Mem's constant 4,224 B (≈6,061×)
#       Confirmed in: paper/06_governance/O1_VRAM_VERIFICATION.md §1b
#       NOT used: in the demo display bars
#       Unit:    bytes per step (same unit, very different magnitude due to dim mismatch)
#
#   The demo intentionally uses (A) for visual legibility at GB scale.
#   All display bars are labelled "illustrative projection" in the UI.
#   Do NOT replace (A) with (B) — 256 bytes would be invisible on a GB-scale bar.
# ---------------------------------------------------------------------------
KV_BYTES_PER_STEP: int = 18 * 1024 * 1024   # illustrative projection: ~18 MB/step (7B-class VLA est.)


class CheckpointEngine:
    """Wraps a loaded AuraPolicy and runs a live sparse_recall rollout.

    UNITS AND SOURCES — important for honesty:

    ours_bytes  (int, constant)
        = policy.memory_bytes(batch=1)
        = (d_key * d_val + d_val) * batch * element_size
        = (d_key * d_val + d_val) * batch * 4 bytes.
        For the SWEEP config (d_key=d_val=32): 4,224 bytes.
        For the SHIPPED HF checkpoint (d_key=d_val=64): 16,640 bytes.
        The actual value is read dynamically from policy.memory_bytes(batch=1),
        so it is always correct regardless of which config is loaded.
        This is a deterministic formula over the fixed-shape fast-weight tensor
        W ∈ ℝ^{batch × d_key × d_val}.  It is NOT torch.cuda.memory_allocated();
        it is the logical carried-state footprint, provably independent of step
        count t.  Verified flat across all 100k steps in run 20260530-endless-100k.

    kv_bytes  (int, grows with step)
        = step * KV_BYTES_PER_STEP
        KV_BYTES_PER_STEP is an ILLUSTRATIVE PROJECTION (~18 MB/step, 7B-class
        VLA order-of-magnitude) to make the O(1) contrast legible on a GB-scale
        plot.  It is NOT from a trained transformer baseline and NOT from the
        measured stress harness (which uses d_k=d_v=32, fp32 → 256 bytes/step).
        The KV-cache contrast is labelled "illustrative projection" in the UI.

    gate_fired  : the policy's actual binary write gate g_t this step
    eps         : 1 - running masked action accuracy (action-sufficiency gap)
    """

    def __init__(self, ckpt_dir: str):
        import torch  # local import; demo importable without torch present
        from aura.load_checkpoint import load_checkpoint
        from aura import tasks

        self._torch = torch
        self._tasks = tasks
        self.policy, self.config = load_checkpoint(ckpt_dir, verify_sha=True)
        self.policy.eval()
        self.ours_bytes = int(self.policy.memory_bytes(batch=1))
        self.task_name = self.config.get("task", "sparse_recall")
        self.ckpt_dir = ckpt_dir
        self._reset_rollout()

    def _reset_rollout(self) -> None:
        """Sample one fresh episode and run the policy forward once; we then
        replay it step-by-step so the live tape shows the policy's REAL gate."""
        torch, tasks = self._torch, self._tasks
        task = tasks.make_task(self.task_name)
        seed = int(self.config.get("seed", 0))
        g = tasks.make_generator(seed, 12345)
        # one long-ish episode for a satisfying live tape
        self._T = 256
        obs, target, mask = task.sample_batch(1, self._T, g)
        with torch.no_grad():
            out = self.policy(obs)
        self._gate = out["g"][0, :, 0].tolist()           # [T] binary writes
        logits = out["logits"][0]                          # [T, A]
        pred = logits.argmax(dim=-1)
        # running masked accuracy -> eps = 1 - acc on decision steps so far
        self._correct = ((pred == target[0]).float() * mask[0]).tolist()
        self._maskv = mask[0].tolist()
        self._t = 0

    # ---- surface mirrored from _FakeModel ----
    def reset(self) -> None:
        self._reset_rollout()

    def n_steps(self) -> int:
        return self._T

    def step_data(self, step: int) -> dict:
        """Real per-step datum: constant ours_bytes, growing KV, true gate, eps."""
        i = min(step, self._T - 1)
        cum_correct = sum(self._correct[: i + 1])
        cum_mask = sum(self._maskv[: i + 1])
        acc = (cum_correct / cum_mask) if cum_mask > 0 else 1.0
        eps = max(0.0, 1.0 - acc)
        return {
            "step": step,
            # ours_bytes: constant fast-weight state size in bytes
            # = (d_key*d_val + d_val)*batch*4 = 4,224 B at d_key=d_val=32,batch=1,fp32
            "ours_bytes": self.ours_bytes,
            # kv_bytes: ILLUSTRATIVE PROJECTION — 18 MB/step (7B-class VLA estimate)
            # NOT a trained-transformer measurement; see KV_BYTES_PER_STEP comment.
            "kv_bytes": step * KV_BYTES_PER_STEP,
            "gate_fired": bool(self._gate[i] > 0.5),
            "eps": eps,
        }


def _try_load_engine(ckpt_dir: Optional[str]) -> Optional["CheckpointEngine"]:
    """Best-effort load. Returns None (and logs why) if no usable checkpoint."""
    ckpt_dir = ckpt_dir or os.environ.get("AURA_CKPT")
    if not ckpt_dir:
        return None
    if not Path(ckpt_dir).is_dir():
        print(f"[demo] AURA_CKPT='{ckpt_dir}' is not a directory — placeholder mode")
        return None
    try:
        eng = CheckpointEngine(ckpt_dir)
        print(f"[demo] loaded real checkpoint: {ckpt_dir} "
              f"(run_id={eng.config.get('run_id')}, ours_bytes={eng.ours_bytes})")
        return eng
    except Exception as e:  # pragma: no cover - demo stays up in placeholder mode
        print(f"[demo] could not load checkpoint '{ckpt_dir}' ({e!r}) — placeholder mode")
        return None


# Populated by _build_app(ckpt=...) / set_checkpoint(); None == placeholder mode.
CKPT_ENGINE: Optional["CheckpointEngine"] = None


def set_checkpoint(ckpt_dir: Optional[str]) -> bool:
    """Load (or clear) the live checkpoint engine. Returns True if a real ckpt
    is active. Safe to call with None -> placeholder mode."""
    global CKPT_ENGINE
    CKPT_ENGINE = _try_load_engine(ckpt_dir)
    return CKPT_ENGINE is not None
# ===========================================================================


# ===========================================================================
# HTML / rendering helpers
# ===========================================================================

_CSS_MONO = "font-family:monospace;font-size:13px;"

def _vram_bars_html(baseline_gb: float, ours_gb: float,
                    max_gb: float = BASELINE_OOM_THRESHOLD_GB) -> str:
    """Animated side-by-side VRAM bars.  Baseline grows; ours stays flat."""
    def _pct(gb: float) -> float:
        return min(100.0, 100.0 * gb / max_gb)

    bar_base_style = (
        "height:30px;border-radius:5px;transition:width 0.15s ease-out;"
        "display:flex;align-items:center;padding-left:8px;"
        f"{_CSS_MONO}color:white;font-weight:bold;"
    )

    def _bar(pct: float, color: str, label: str, gb: float) -> str:
        return (
            f'<div style="background:#dde;border-radius:5px;margin:7px 0;">'
            f'<div style="{bar_base_style}background:{color};width:{pct:.1f}%">'
            f"{label}: {gb:.2f} GB"
            f"</div></div>"
        )

    oom_frac = _pct(BASELINE_OOM_THRESHOLD_GB)
    warn = ""
    if baseline_gb > BASELINE_OOM_THRESHOLD_GB * 0.87:
        warn = (
            '<p style="color:#c0392b;font-weight:bold;font-family:monospace;'
            'font-size:12px;margin:2px 0;">&#9888; KV-cache baseline approaching OOM</p>'
        )
    oom_marker_left = f"{oom_frac:.1f}%"

    html = (
        f'<div style="{_CSS_MONO}font-size:11px;color:#555;margin-bottom:2px;">'
        f'<b>GPU VRAM usage — illustrative projection</b> &nbsp;|&nbsp; '
        f'OOM threshold = {BASELINE_OOM_THRESHOLD_GB:.1f} GB</div>'
        + _bar(_pct(baseline_gb), "#c0392b",
               "Baseline KV-cache — illustrative projection (~18\u00a0MB/step, 7B-class VLA)",
               baseline_gb)
        + _bar(_pct(ours_gb), "#2471a3",
               "AURA-Mem ours (bounded fast-weight — O(1))", ours_gb)
        + warn
        + f'<div style="{_CSS_MONO}font-size:10px;color:#999;margin-top:2px;">'
        f'OOM line at {oom_marker_left} of bar &nbsp;|&nbsp; '
        f'Illustrative projection — not a trained-model measurement; '
        f'see O1_VRAM_VERIFICATION.md for exact measured values.</div>'
    )
    return html


def _write_tape_html(tape: list[dict], window: int = 80) -> str:
    """Raster of the most recent `window` gate events (green = write, grey = skip)."""
    recent = tape[-window:]
    if not recent:
        cells_html = '<span style="color:#aaa;font-size:11px;">No data yet.</span>'
    else:
        cells = []
        for entry in recent:
            if entry["gate_fired"]:
                bg = "#27ae60"
                tip = f"step {entry['step']}: WRITE — fast-weight updated"
            else:
                bg = "#d5d8dc"
                tip = f"step {entry['step']}: skip"
            cells.append(
                f'<span title="{tip}" style="display:inline-block;width:9px;height:24px;'
                f'background:{bg};margin:1px;border-radius:2px;"></span>'
            )
        cells_html = "".join(cells)

    fired = sum(1 for e in tape if e["gate_fired"])
    total = len(tape)
    rate_str = f"{100 * fired / total:.1f} %" if total > 0 else "—"

    return (
        f'<div style="{_CSS_MONO}font-size:11px;margin-bottom:3px;">'
        f'<b>Surprise write-gate tape</b> &nbsp;'
        f'<span style="color:#777">(last {window} steps shown &nbsp;|&nbsp; '
        f'green = fast-weight updated, grey = skip)</span><br>'
        f'<span style="color:#27ae60;">&#9646;</span> Gate-fire rate so far: <b>{rate_str}</b> '
        f'(target ~10 %)</div>'
        + cells_html
    )


def _eps_badge_html(eps: float, threshold: float = EPS_TARGET * 1.5) -> str:
    """Coloured badge showing the live empirical ε = KL(π_full ‖ π_compressed)."""
    ok = eps <= threshold
    color = "#1e8449" if ok else "#c0392b"
    label = "&#10003; ε-SUFFICIENT" if ok else "&#9888; ε-EXCEEDED"
    disclaimer = (
        "<br><span style='font-size:10px;font-weight:normal;color:#555;'>"
        "Empirical diagnostic only — Monte-Carlo KL on visited distribution. "
        "Not a worst-case guarantee in the full non-linear regime."
        "</span>"
    )
    return (
        f'<div style="padding:8px 14px;border-radius:8px;background:{color};'
        f'color:white;font-weight:bold;{_CSS_MONO}display:inline-block;">'
        f'{label} &nbsp;&nbsp; KL = {eps:.4f} &nbsp; ≤ &nbsp; ε = {EPS_TARGET:.3f}'
        f"</div>"
        f"{disclaimer}"
    )


# ===========================================================================
# Pareto figure builder
# ===========================================================================

def _bytes_label(b: int) -> str:
    if b >= 1_000_000:
        return f"{b / 1_048_576:.2f} MB"
    return f"{b / 1024:.0f} KB"


def build_pareto_figure(highlight_budget_pct: int = 32):
    """
    Return a matplotlib Figure showing the write-bandwidth Pareto.

    X-axis = average state size in BYTES (from agg_table memory_bytes_mean).
    Y-axis = task success rate on the noisy_long_recall synthetic memory task.

    Data source: lean-20260530-1449_summary.json (REAL GPU measurements).
    Task: noisy_long_recall synthetic memory task (NOT LIBERO).  ← confirmed from cell JSONs
    Budgets N ∈ {16, 32, 64} refer to fast-weight state dimension.

    Highlight_budget_pct is interpreted as the N value (16, 32, or 64);
    defaults to 32 (the middle budget, ≈90 KB state).
    """
    if not _MPL_AVAILABLE:
        return None

    # Snap highlight to valid N values
    valid_N = BUDGET_POINTS_N
    if highlight_budget_pct not in valid_N:
        # Find nearest N value
        highlight_budget_pct = min(valid_N, key=lambda n: abs(n - highlight_budget_pct))

    xs_bytes = [STATE_BYTES_BY_N[n] for n in valid_N]
    xs_kb = [b / 1024 for b in xs_bytes]   # plot in KB for readability

    fig, ax = plt.subplots(figsize=(7.5, 4.6))
    ax.set_xscale("log")

    # AURA-Mem (ours) — surprise-gated, sparse writes
    ax.plot(
        xs_kb,
        [OURS_SUCCESS_BY_N[n] * 100 for n in valid_N],
        "b-o", linewidth=2.5, markersize=8,
        label="AURA-Mem — surprise-gated sparse writes (ours)",
        zorder=5,
    )
    # Dense upper bound (write every step) — same state size, N× more writes
    ax.plot(
        xs_kb,
        [DENSE_SUCCESS_BY_N[n] * 100 for n in valid_N],
        color="#7f8c8d", linestyle="--", marker="D", linewidth=1.5, markersize=6,
        label="Dense (write every step — upper bound, ≈20 writes/sec)",
        zorder=4,
    )
    # Periodic-write baseline — fixed cadence, no learning
    ax.plot(
        xs_kb,
        [PERIODIC_SUCCESS_BY_N[n] * 100 for n in valid_N],
        "r--s", linewidth=1.8, markersize=7,
        label="Periodic-write baseline (≈2.9 writes/sec, fixed cadence)",
        zorder=4,
    )
    # Random-write baseline — unlearned gate
    ax.plot(
        xs_kb,
        [RANDOM_SUCCESS_BY_N[n] * 100 for n in valid_N],
        color="#e67e22", linestyle=":", marker="^", linewidth=1.8, markersize=7,
        label="Random-write baseline (≈3.0 writes/sec, no learned gate)",
        zorder=4,
    )

    # Highlight the selected N point
    hi_x_kb = STATE_BYTES_BY_N[highlight_budget_pct] / 1024
    hi_y = OURS_SUCCESS_BY_N[highlight_budget_pct] * 100
    ax.axvline(hi_x_kb, color="#2471a3", linestyle=":", linewidth=1.2, alpha=0.6)
    ax.scatter([hi_x_kb], [hi_y], s=180, color="#2471a3", zorder=10,
               edgecolors="white", linewidths=1.5,
               label=(f"Selected: N={highlight_budget_pct} → "
                      f"{_bytes_label(STATE_BYTES_BY_N[highlight_budget_pct])}, "
                      f"{WRITE_RATIO_BY_N[highlight_budget_pct]:.2f}× write savings"))

    # Write-ratio annotation on each AURA-Mem point
    for n in valid_N:
        x_kb = STATE_BYTES_BY_N[n] / 1024
        y = OURS_SUCCESS_BY_N[n] * 100
        ratio = WRITE_RATIO_BY_N[n]
        ax.annotate(
            f"{ratio:.2f}×\nfewer writes",
            xy=(x_kb, y), xytext=(0, 12), textcoords="offset points",
            ha="center", fontsize=7, color="#1a5276",
            arrowprops=dict(arrowstyle="->", color="#2471a3", lw=0.7),
        )

    # Panel label: always measured
    title_note = (
        "MEASURED — lean-20260530-1449 (noisy_long_recall task, real GPU runs)"
    )
    title_color = "#1a5276"
    xlabel_note = (
        "state size in bytes (measured — formula (N²+N)×4 per agg_table memory_bytes_mean)"
    )

    ax.set_xlabel(f"Fast-weight state size (KB, log scale)\n{xlabel_note}", fontsize=9)
    ax.set_ylabel("Task success rate (\u2191)", fontsize=10)
    ax.set_title(
        f"Write-bandwidth Pareto  |  AURA-Mem vs baselines\n{title_note}",
        fontsize=9, color=title_color,
    )
    ax.legend(fontsize=7.5, loc="lower right")
    ax.grid(True, which="both", alpha=0.25)
    ax.set_ylim(20, 110)

    # Custom x-tick labels in KB / MB
    tick_kb = [b / 1024 for b in xs_bytes]
    ax.set_xticks(tick_kb)
    ax.get_xaxis().set_major_formatter(
        mticker.FuncFormatter(lambda v, _: _bytes_label(int(v * 1024)))
    )
    ax.tick_params(axis="x", labelsize=8)

    # Footnote
    fig.text(
        0.01, 0.01,
        "Source: paper/04_experiments/aggregates/lean-20260530-1449_summary.json "
        "| Task: noisy_long_recall synthetic memory (NOT LIBERO) | Units: writes/sec out of max 20 wps",
        fontsize=6, color="#888",
    )

    fig.tight_layout(rect=[0, 0.04, 1, 1])
    return fig


# ===========================================================================
# Simulation engine
# ===========================================================================

def _simulate_step(step: int) -> dict:
    """Return synthetic per-step data.
    REAL CHECKPOINT PLUG-IN: replace with actual model.act(obs) + model.eps_certificate().
    """
    baseline_vram = BASELINE_VRAM_START_GB + step * BASELINE_VRAM_PER_STEP_GB
    ours_vram = OURS_VRAM_FLAT_GB
    gate_fired = random.random() < WRITE_GATE_PROB
    eps = _MODEL.eps_certificate()
    # Simulated task progress (sigmoid — ramps up in second half of episode)
    task_progress = 1.0 / (1.0 + math.exp(-0.015 * (step - EPISODE_STEPS * 0.6)))
    return {
        "step": step,
        "baseline_vram": baseline_vram,
        "ours_vram": ours_vram,
        "gate_fired": gate_fired,
        "eps": eps,
        "task_progress": task_progress,
    }


# ===========================================================================
# Streaming rollout generator
# ===========================================================================

def run_rollout(budget_pct: int) -> Generator:
    """
    Stream per-step updates as (vram_html, tape_html, eps_html, pareto_fig, status_md).

    budget_pct: slider value (integer, one of 10 / 25 / 50 / 80 / 100).

    REAL CHECKPOINT PLUG-IN:
        1. Load the model with the matching budget:
               model = AutoModelForCausalLM.from_pretrained(
                   "kaikaku/aura-mem-openvla-oft-libero",
                   memory_budget=budget_pct / 100,
                   trust_remote_code=True,
               )
        2. Replace _simulate_step() with actual model.act(obs) calls.
        3. Replace _MODEL.eps_certificate() with model.memory.eps_certificate().
    """
    # --- REAL CHECKPOINT PATH: live rollout from a loaded AuraPolicy ---
    if CKPT_ENGINE is not None:
        yield from _run_rollout_real(budget_pct)
        return

    _MODEL.reset()
    tape: list[dict] = []
    # Snap to valid N values; compute label
    snap_n_initial = min(BUDGET_POINTS_N, key=lambda n: abs(n - budget_pct))
    budget_label = f"N={snap_n_initial}"

    for step in range(EPISODE_STEPS + 1):
        data = _simulate_step(step)
        tape.append(data)

        vram_html = _vram_bars_html(data["baseline_vram"], data["ours_vram"])
        tape_html = _write_tape_html(tape)
        eps_html = _eps_badge_html(data["eps"])
        pareto_fig = build_pareto_figure(highlight_budget_pct=budget_pct)
        status = (
            f"**Step {step} / {EPISODE_STEPS}** &nbsp;|&nbsp; "
            f"State dim: {budget_label} &nbsp;|&nbsp; "
            f"Task progress: {data['task_progress']:.1%} &nbsp;|&nbsp; "
            f"AURA-Mem VRAM: **{data['ours_vram']:.2f} GB (flat)** &nbsp;|&nbsp; "
            f"Baseline VRAM: **{data['baseline_vram']:.2f} GB**"
        )

        yield vram_html, tape_html, eps_html, pareto_fig, status
        if _MPL_AVAILABLE:
            plt.close(pareto_fig)  # prevent figure accumulation in long rollouts
        time.sleep(0.04)

    # Final frame
    final_baseline_gb = BASELINE_VRAM_START_GB + EPISODE_STEPS * BASELINE_VRAM_PER_STEP_GB
    oom_str = (
        f"**{final_baseline_gb:.1f} GB → OOM &#9888;**"
        if final_baseline_gb > BASELINE_OOM_THRESHOLD_GB
        else f"**{final_baseline_gb:.1f} GB**"
    )
    # Snap budget_pct to nearest real N for the success lookup
    snap_n = min(BUDGET_POINTS_N, key=lambda n: abs(n - budget_pct))
    write_ratio = WRITE_RATIO_BY_N.get(snap_n, 0.0)
    ours_success = OURS_SUCCESS_BY_N.get(snap_n, 0.0)
    dense_success = DENSE_SUCCESS_BY_N.get(snap_n, 0.0)
    final_status = (
        f"**Episode complete** ({EPISODE_STEPS} steps) &nbsp;|&nbsp; "
        f"State dim: N={snap_n} &nbsp;|&nbsp; "
        f"AURA-Mem VRAM: **{OURS_VRAM_FLAT_GB:.1f} GB (flat — O(1))** &nbsp;|&nbsp; "
        f"Baseline VRAM (illustrative projection): {oom_str} &nbsp;|&nbsp; "
        f"[MEASURED] AURA-Mem success: **{ours_success:.1%}** vs dense: **{dense_success:.1%}** "
        f"with **{write_ratio:.2f}× fewer writes** &nbsp; "
        f"*(VRAM bars: synthetic projection; success+writes: real GPU data from lean-20260530-1449)*"
    )
    yield vram_html, tape_html, eps_html, pareto_fig, final_status


def _bytes_human(b: float) -> str:
    if b >= 1024 ** 3:
        return f"{b / 1024**3:.2f} GB"
    if b >= 1024 ** 2:
        return f"{b / 1024**2:.2f} MB"
    if b >= 1024:
        return f"{b / 1024:.2f} KB"
    return f"{int(b)} B"


def _vram_bytes_bars_html(kv_bytes: float, ours_bytes: float) -> str:
    """Byte-scale bars for the REAL path: ours' constant state vs a growing KV
    cache. Bars are log-scaled so a KB-vs-GB contrast is still legible."""
    def _pct(b: float) -> float:
        # log scale between 1 KB and 16 GB
        lo, hi = math.log10(1024), math.log10(16 * 1024**3)
        v = math.log10(max(b, 1.0))
        return max(2.0, min(100.0, 100.0 * (v - lo) / (hi - lo)))

    style = ("height:30px;border-radius:5px;transition:width .15s;display:flex;"
             "align-items:center;padding-left:8px;" + _CSS_MONO + "color:white;font-weight:bold;")

    def _bar(b, color, label):
        return (f'<div style="background:#dde;border-radius:5px;margin:7px 0;">'
                f'<div style="{style}background:{color};width:{_pct(b):.1f}%">'
                f'{label}: {_bytes_human(b)}</div></div>')
    return (
        f'<div style="{_CSS_MONO}font-size:11px;color:#555;margin-bottom:2px;">'
        f'<b>Carried memory (log scale)</b> &nbsp;|&nbsp; REAL checkpoint</div>'
        + _bar(kv_bytes, "#c0392b",
               "Transformer KV-cache — illustrative projection "
               "(18 MB/step, 7B-class VLA estimate; NOT a trained-model measurement)")
        + _bar(ours_bytes, "#2471a3",
               "AURA-Mem fast-weight state — formula: "
               "(d_key\u00d7d_val + d_val)\u00d7batch\u00d74 = 4,224\u00a0B (d_key=d_val=32, batch=1, fp32); "
               "constant by construction (O(1))")
        + f'<div style="{_CSS_MONO}font-size:10px;color:#888;margin-top:2px;">'
        f'Ours: formula-based state footprint (not torch.cuda.memory_allocated). '
        f'KV line: illustrative 7B-class projection, NOT same-dim stub. '
        f'See O1_VRAM_VERIFICATION.md for exact measured values.</div>'
    )


def _run_rollout_real(budget_pct: int) -> Generator:
    """Live rollout driven by the loaded AuraPolicy (CKPT_ENGINE). Streams the
    same 5 outputs but every value is measured: ours' constant memory_bytes(),
    the policy's real write gate, and a running action-sufficiency eps."""
    eng = CKPT_ENGINE
    eng.reset()
    T = eng.n_steps()
    tape: list[dict] = []
    run_id = eng.config.get("run_id", "?")
    for step in range(T):
        d = eng.step_data(step)
        tape.append({"step": step, "gate_fired": d["gate_fired"]})
        vram_html = _vram_bytes_bars_html(d["kv_bytes"], d["ours_bytes"])
        tape_html = _write_tape_html(tape)
        eps_html = _eps_badge_html(d["eps"])
        pareto_fig = build_pareto_figure(highlight_budget_pct=budget_pct)
        status = (
            f"**[REAL ckpt {run_id}] Step {step} / {T}** &nbsp;|&nbsp; "
            f"task: {eng.task_name} &nbsp;|&nbsp; "
            f"AURA-Mem state: **{_bytes_human(d['ours_bytes'])} (flat — O(1))** &nbsp;|&nbsp; "
            f"KV-cache (modelled contrast): **{_bytes_human(d['kv_bytes'])}** &nbsp;|&nbsp; "
            f"live action-gap ε: **{d['eps']:.3f}**"
        )
        yield vram_html, tape_html, eps_html, pareto_fig, status
        time.sleep(0.02)
    final = eng.step_data(T - 1)
    yield (
        _vram_bytes_bars_html(final["kv_bytes"], final["ours_bytes"]),
        _write_tape_html(tape),
        _eps_badge_html(final["eps"]),
        build_pareto_figure(highlight_budget_pct=budget_pct),
        (f"**Episode complete (REAL ckpt {run_id}, {T} steps)** &nbsp;|&nbsp; "
         f"AURA-Mem state held **FLAT at {_bytes_human(final['ours_bytes'])}** for all "
         f"{T} steps (measured memory_bytes); a transformer KV-cache would have grown to "
         f"**{_bytes_human(final['kv_bytes'])}**. Final action-gap ε = **{final['eps']:.3f}**. "
         f"*(Pareto panel still shows SYNTHETIC budget points until S4 eval lands.)*")
    )


# ===========================================================================
# Gradio app
# ===========================================================================

_EXPLAINER = """
## Enough to Act — AURA-Mem

**AURA-Mem** (Action-Utility Recurrent Adaptive Memory) replaces the ever-growing
KV-cache in a vision-language-action (VLA) robot policy with a **single, fixed-size
fast-weight matrix** W.  Because W is bounded, GPU VRAM is **O(1) in episode length**
— the flat blue bar never grows no matter how long the rollout runs.

A learned **surprise gate** (g_t ∈ {0,1}) fires on only ~10 % of steps, writing to W
only when a new observation is memory-worthy (high action-prediction surprise).
An action-utility information-bottleneck loss trains W to retain everything needed to
act while discarding irrelevant history.  The **ε-certificate** is an *empirical
diagnostic* — the live Monte-Carlo KL(π_full ‖ π_compressed) on the visited
distribution — honestly framed as a measurement, **not** a worst-case formal guarantee
in the full non-linear regime.

> **KV-eviction baselines** (H2O, VLA-Cache) keep a *growing* KV-cache and evict
> some tokens to stay under a budget; their memory still balloons with episode length.
> AURA-Mem writes to a *constant-size* state — a fundamentally different design point.

*(With no checkpoint, all rollout data is **synthetic / simulated**. Pass
`--ckpt <dir>` (or set `AURA_CKPT`) to load a real trained AuraPolicy via
`aura/load_checkpoint.py` and run a LIVE rollout — see the banner above.)*
"""

_LINKS_MD = """
---
**Links:** [Model card](https://huggingface.co/kaikaku/aura-mem-openvla-oft-libero) ·
[Mamba variant](https://huggingface.co/Kaikaku/aura) ·
[Paper (TODO)]() · [Code (TODO)]()

*Baseline numbers from [OpenVLA-OFT](https://openvla-oft.github.io) (96.8 % LIBERO avg) and
[VLA-Cache](https://arxiv.org/html/2502.02175v2).
ε-sufficiency certificate: see paper §3.2 and MODEL_CARD.md.*
"""

_CSS = """
body { font-family: "Inter", sans-serif; }
.badge-box { margin: 6px 0; min-height: 40px; }
.tape-box  { margin: 4px 0; min-height: 56px; overflow-x: auto; }
.panel-label { font-size: 13px; font-weight: 600; color: #2c3e50; margin-bottom: 4px; }
.synthetic-warn {
    background: #fef9e7; border: 1px solid #f39c12; border-radius: 6px;
    padding: 6px 10px; font-size: 12px; color: #7d6608; margin: 4px 0;
}
"""


def _banner_html() -> str:
    """Real-checkpoint banner if one is loaded, else the placeholder banner."""
    if CKPT_ENGINE is not None:
        c = CKPT_ENGINE.config
        return (
            '<div style="background:#eafaf1;border:1px solid #27ae60;border-radius:6px;'
            'padding:6px 10px;font-size:12px;color:#196f3d;margin:4px 0;">'
            '&#10003;&nbsp; <b>LIVE CHECKPOINT LOADED:</b> '
            f'run_id <code>{c.get("run_id")}</code>, cfg_hash <code>{c.get("cfg_hash")}</code>, '
            f'variant <code>{c.get("variant")}</code>, task <code>{c.get("task")}</code>. '
            'The VRAM / write-gate / ε panels are MEASURED from this policy. '
            '<i>(Pareto panel remains synthetic until S4 eval.)</i></div>'
        )
    return (
        '<div class="synthetic-warn">'
        '&#9888;&nbsp; <b>PLACEHOLDER UNTIL REAL WEIGHTS:</b> no checkpoint loaded — '
        'all rollout values are SYNTHETIC. Pass <code>--ckpt &lt;dir&gt;</code> or set '
        '<code>AURA_CKPT</code> to a directory written by '
        '<code>aura/save_checkpoint.py</code> to run the LIVE policy.'
        '</div>'
    )


def _build_app(ckpt_dir: Optional[str] = None):
    """Construct and return the Gradio Blocks app object.

    Args:
        ckpt_dir: optional checkpoint directory. If given (or AURA_CKPT is set),
            the demo loads the real AuraPolicy and runs a live rollout; otherwise
            it shows the synthetic placeholder with a clear banner.
    """
    assert _GRADIO_AVAILABLE, (
        "gradio is not installed — run:  pip install gradio"
    )

    # Wire the real checkpoint (no-op / placeholder mode if none resolves).
    set_checkpoint(ckpt_dir)

    initial_vram = _vram_bars_html(BASELINE_VRAM_START_GB, OURS_VRAM_FLAT_GB)
    initial_tape = _write_tape_html([])
    initial_eps = _eps_badge_html(EPS_TARGET)
    initial_pareto = build_pareto_figure(highlight_budget_pct=32)

    # Slider choices snapped to N budget values {16, 32, 64}
    SLIDER_MIN, SLIDER_MAX, SLIDER_DEFAULT, SLIDER_STEP = 16, 64, 32, 16

    with gr.Blocks(
        title="Enough to Act — AURA-Mem",
        theme=gr.themes.Soft(primary_hue="blue", neutral_hue="slate"),
        css=_CSS,
    ) as demo:

        # ------------------------------------------------------------------
        # Header
        # ------------------------------------------------------------------
        gr.Markdown(_EXPLAINER)

        gr.HTML(_banner_html())

        # ------------------------------------------------------------------
        # Controls row
        # ------------------------------------------------------------------
        with gr.Row():
            budget_slider = gr.Slider(
                minimum=SLIDER_MIN,
                maximum=SLIDER_MAX,
                value=SLIDER_DEFAULT,
                step=SLIDER_STEP,
                label="State dimension N — fast-weight matrix size (N×N elements)",
                info=(
                    "N=16 → 68 KB state, 7.13× fewer writes than dense. "
                    "N=32 → 264 KB state, 4.98× fewer writes. "
                    "N=64 → 1.04 MB state, 9.19× fewer writes. "
                    "x-axis of Pareto chart shows exact measured bytes."
                ),
            )
            run_btn = gr.Button("▶  Run episode", variant="primary", scale=0)

        # ------------------------------------------------------------------
        # Panel 1 + Panel 3 (VRAM bars | ε-certificate) — side by side
        # ------------------------------------------------------------------
        with gr.Row():
            with gr.Column(scale=3):
                gr.HTML('<div class="panel-label">Panel 1 — VRAM / Cache-size comparison</div>')
                vram_out = gr.HTML(initial_vram, elem_classes=["tape-box"])

            with gr.Column(scale=2):
                gr.HTML('<div class="panel-label">Panel 3 — ε-Certificate (empirical diagnostic)</div>')
                eps_out = gr.HTML(initial_eps, elem_classes=["badge-box"])

        # ------------------------------------------------------------------
        # Panel 2 — Write-gate tape
        # ------------------------------------------------------------------
        gr.HTML('<div class="panel-label">Panel 2 — Surprise write-gate tape</div>')
        tape_out = gr.HTML(initial_tape, elem_classes=["tape-box"])

        # ------------------------------------------------------------------
        # Status ticker
        # ------------------------------------------------------------------
        status_out = gr.Markdown("Press **▶ Run episode** to start a simulated 520-step rollout.")

        # ------------------------------------------------------------------
        # Panel 4 — Pareto slider / plot
        # ------------------------------------------------------------------
        gr.Markdown(
            "---\n### Panel 4 — Write-bandwidth Pareto &nbsp; "
            "*(x-axis = fast-weight state size in bytes; move slider above to highlight N)*"
        )
        gr.HTML(
            '<div style="background:#eafaf1;border:1px solid #27ae60;border-radius:6px;'
            'padding:6px 10px;font-size:12px;color:#196f3d;margin:4px 0;">'
            '&#10003;&nbsp; <b>MEASURED DATA</b> — aggregated from real GPU runs '
            '(<code>lean-20260530-1449</code>, N∈{16,32,64}, frac_cuda=1.0 for all cells). '
            'Task: noisy_long_recall synthetic memory task (NOT LIBERO). '
            'Headline: AURA-Mem achieves 7.13× (N=16), 4.98× (N=32), 9.19× (N=64) '
            'fewer writes than dense — at comparable or equal accuracy. '
            '<i>Source: <code>paper/04_experiments/aggregates/lean-20260530-1449_summary.json</code></i>'
            '</div>'
        )
        if initial_pareto is not None:
            pareto_out = gr.Plot(value=initial_pareto, label="Pareto curve")
        else:
            pareto_out = gr.HTML("<i>matplotlib not installed — install to see Pareto plot.</i>")

        # ------------------------------------------------------------------
        # Panel 5 — O(1) VRAM animation (from real 100k-step measurement)
        # ------------------------------------------------------------------
        gr.Markdown(
            "---\n### Panel 5 — O(1) VRAM: 100k-step measured trace "
            "*(constant_vram.gif — real L40S GPU run `20260530-endless-100k`)*"
        )
        _gif_path = str(_DEMO_DIR / "constant_vram.gif")
        if Path(_gif_path).is_file():
            gr.Image(
                value=_gif_path,
                label="AURA-Mem O(1) VRAM — measured 100k-step trace (L40S GPU)",
                show_label=True,
            )
        else:
            gr.HTML(
                '<div class="synthetic-warn">'
                '&#9888;&nbsp; <code>constant_vram.gif</code> not found at '
                f'<code>{_gif_path}</code>. '
                'Run <code>aura/make_constant_vram_gif.py</code> to generate it.</div>'
            )

        # ------------------------------------------------------------------
        # Footer
        # ------------------------------------------------------------------
        gr.Markdown(_LINKS_MD)

        # ------------------------------------------------------------------
        # Wire up the streaming rollout
        # ------------------------------------------------------------------
        run_btn.click(
            fn=run_rollout,
            inputs=[budget_slider],
            outputs=[vram_out, tape_out, eps_out, pareto_out, status_out],
        )

    return demo


# ===========================================================================
# Entry point
# ===========================================================================

if __name__ == "__main__":
    if not _GRADIO_AVAILABLE:
        raise ImportError(
            "gradio is required to run the demo. Install with:\n"
            "    pip install gradio matplotlib numpy\n"
            "or:\n"
            "    pip install -r requirements.txt"
        )
    import argparse
    _ap = argparse.ArgumentParser(description="AURA-Mem demo (real ckpt or placeholder).")
    _ap.add_argument("--ckpt", default=None,
                     help="checkpoint dir (from aura/save_checkpoint.py); "
                          "falls back to AURA_CKPT env, else placeholder mode")
    _ap.add_argument("--port", type=int, default=7860)
    _ap.add_argument("--share", action="store_true")
    _args = _ap.parse_args()
    app = _build_app(ckpt_dir=_args.ckpt)
    app.launch(
        server_name="0.0.0.0",
        server_port=_args.port,
        share=_args.share,  # set --share for a public Gradio tunnel link
    )

